Refined Error Estimates for the Riccati Equation with Applications to the Angular Teukolsky Equation

We derive refined rigorous error estimates for approximate solutions of Sturm-Liouville and Riccati equations with real or complex potentials. The approximate solutions include WKB approximations, Airy and parabolic cylinder functions, and certain Bessel functions. Our estimates are applied to solutions of the angular Teukolsky equation with a complex aspherical parameter in a rotating black hole Kerr geometry.

==> anc/WKBT.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     82029,       2246]
NotebookOptionsPosition[     78328,       2125]
NotebookOutlinePosition[     78769,       2142]
CellTagsIndexPosition[     78726,       2139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Estimates", " ", "in", " ", "the", " ", "WKB", " ", "region", " ", "if", 
     " ", "U"}], " ", "<", " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.475767506490981*^9, 3.4757675253481083`*^9}, {
  3.47878019838443*^9, 3.478780202263802*^9}, {3.478780373526251*^9, 
  3.478780384910803*^9}, {3.48581053990793*^9, 3.485810550863372*^9}, {
  3.48581064035106*^9, 3.485810658054655*^9}, {3.4860534767817907`*^9, 
  3.486053490731186*^9}, {3.496304534315205*^9, 3.496304542448606*^9}, {
  3.496728717111058*^9, 3.496728725013206*^9}, {3.506774232085064*^9, 
  3.506774254168706*^9}, {3.521018855340583*^9, 3.521018870610528*^9}, {
  3.557115881845998*^9, 3.557115895840103*^9}, {3.557132776141371*^9, 
  3.5571327774612513`*^9}}],

Cell[BoxData[
 RowBox[{"4", ".", "10", ".", "2012"}]], "Output",
 CellChangeTimes->{
  3.4756700505225763`*^9, {3.475673017042454*^9, 3.475673046222045*^9}, 
   3.475684263358334*^9, 3.475690320117921*^9, 3.4756911007489634`*^9, 
   3.475691421199299*^9, 3.475693566243065*^9, 3.475750927123252*^9, 
   3.475760041013557*^9, 3.475760119268402*^9, 3.4757613061322937`*^9, 
   3.47576156315327*^9, 3.475767453321225*^9, 3.478780205372056*^9, 
   3.4787803228666697`*^9, 3.47878038561495*^9, 3.485709680926202*^9, 
   3.485710466290085*^9, 3.485773091389978*^9, 3.4857755459970007`*^9, 
   3.4857755853233767`*^9, 3.4857757299004297`*^9, 3.485810658796804*^9, 
   3.48594938897887*^9, 3.485954752793417*^9, 3.4862984995835857`*^9, 
   3.493545173638582*^9, 3.493730612973226*^9, 3.494084598567842*^9, 
   3.4941469474094763`*^9, 3.4941469821143417`*^9, 3.494147020085292*^9, 
   3.4942143580123034`*^9, 3.49421667771458*^9, 3.494426434995013*^9, 
   3.494426527223948*^9, 3.494426573221113*^9, 3.49442665407408*^9, {
   3.494426794817328*^9, 3.494426814812904*^9}, 3.49442703007234*^9, 
   3.49484964737418*^9, 3.495512089780851*^9, 3.4957918129711847`*^9, 
   3.4963001963313007`*^9, 3.496466303145743*^9, 3.496481937990275*^9, 
   3.4965546490909443`*^9, 3.4965755231063623`*^9, 3.496637946327794*^9, 
   3.4967287267471046`*^9, 3.4967287586147423`*^9, 3.496728880105282*^9, 
   3.496728917489532*^9, 3.506612974251102*^9, 3.5066131018925867`*^9, 
   3.506613404951046*^9, 3.5066135239332647`*^9, 3.506614084843752*^9, 
   3.506681668505782*^9, 3.506686450037055*^9, 3.506689776937591*^9, 
   3.506772652159148*^9, 3.5067742567183933`*^9, {3.506864572740018*^9, 
   3.506864575922768*^9}, 3.506870666556048*^9, 3.5068797879789543`*^9, 
   3.506964514491959*^9, 3.521018872485241*^9, 3.521019516733962*^9, 
   3.5210205167931213`*^9, 3.521022631233019*^9, {3.521022683130595*^9, 
   3.521022711407702*^9}, 3.521177680848956*^9, 3.5263809275930643`*^9, 
   3.5571158752942133`*^9, 3.557115908094242*^9, 3.557117231692197*^9, 
   3.557117333561414*^9, 3.557117572524289*^9, 3.557117690053206*^9, 
   3.557117731526024*^9, 3.557132057873262*^9, {3.557132770368155*^9, 
   3.557132778172997*^9}, 3.557132887910585*^9, 3.557133382033901*^9, 
   3.5571342765080423`*^9, 3.5571343777092648`*^9, 3.557135712830945*^9, 
   3.557144926990555*^9, 3.557151916362803*^9, 3.557153780805665*^9, 
   3.557200562581758*^9, 3.557201390275763*^9, {3.557205573147924*^9, 
   3.5572055929646187`*^9}, 3.5581933988422537`*^9, 3.5581942284176273`*^9, 
   3.5583253469810047`*^9, 3.558325513541589*^9, 3.5583256298513317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "tilde"}], "-", "equations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"yteq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Vt", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"ReVt", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"ImVt", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Alpha]eq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Beta]teq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", " ", 
       RowBox[{
        RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]rep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], 
       "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.", 
         " ", "\[Alpha]eq"}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.",
            " ", "\[Alpha]eq"}], ")"}], ",", " ", "u"}], "]"}]}]}], 
     "}"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["yt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Vt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.558325630029367*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReVt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.558325630035383*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Beta]t", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ImVt", "[", "u", "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.558325630039797*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.558325630043971*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "u", "]"}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.558325630048173*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ReV", "[", "u", "]"}], "-", 
     RowBox[{"ReVt", "[", "u", "]"}], "-", 
     SuperscriptBox[
      RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ReV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["ReVt", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]t", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.557117395981184*^9, 3.557117573931782*^9, 3.557117692511137*^9, {
   3.557117728694511*^9, 3.557117733084838*^9}, 3.55713205934149*^9, 
   3.557132780353606*^9, 3.5571328894076033`*^9, 3.5571333839452057`*^9, 
   3.55713427803502*^9, 3.557134379103158*^9, 3.557135714705194*^9, 
   3.557144928384716*^9, 3.557151918228961*^9, 3.557153782511095*^9, 
   3.5572005641612387`*^9, 3.557201391570388*^9, {3.557205573449809*^9, 
   3.5572055944826603`*^9}, 3.558193400355215*^9, 3.5581942301470957`*^9, 
   3.5583253594348927`*^9, 3.558325519639121*^9, 3.5583256300525417`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "determinator", " ", "in", " ", "different", " ", "forms"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"det", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"U", "[", "u", "]"}]}], " ", "+", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"U", "'"}], "[", "u", "]"}], "2"], "+", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
       RowBox[{"ImV", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"detalt", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
         RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReV", "[", "u", "]"}], ",", " ", "u"}], "]"}], " ", "-", 
         " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReVt", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ")"}]}],
       "-", " ", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
       RowBox[{"ImVt", "[", "u", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
       RowBox[{"ImV", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"det", " ", "/.", " ", "Urep2"}], " ", "/.", " ", 
       "\[Beta]teq"}], "]"}], " ", "-", " ", "detalt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.557117738665595*^9, 3.557117789501422*^9}, {
   3.55832545773171*^9, 3.558325473446577*^9}, 3.558325525274351*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5571177014506893`*^9, {3.5571177809269953`*^9, 3.557117790405768*^9}, 
   3.557132060083783*^9, 3.557132781569726*^9, 3.557132890236397*^9, 
   3.557133385172875*^9, 3.557134278890109*^9, 3.557134379949798*^9, 
   3.557135715788176*^9, 3.5571449290852137`*^9, 3.5571519190394793`*^9, 
   3.557153783242606*^9, 3.557200564931118*^9, 3.5572013920619173`*^9, {
   3.557205573637148*^9, 3.557205595457075*^9}, 3.558193401140964*^9, 
   3.558194230925716*^9, 3.558325360434225*^9, 3.558325526253786*^9, 
   3.558325630100074*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Form", " ", "of", " ", "\[Beta]t", " ", "and", " ", "R", " ", "from", 
     " ", "T"}], "-", "ansatz"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]Rrep", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "\[Rule]", " ", 
        RowBox[{
         FractionBox[
          SqrtBox["AbsU"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", "u", "]"}], "+", " ", 
           FractionBox["1", 
            RowBox[{"T", "[", "u", "]"}]]}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], " ", "\[Rule]", " ", 
        RowBox[{
         FractionBox[
          SqrtBox["AbsU"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", "u", "]"}], "-", " ", 
           FractionBox["1", 
            RowBox[{"T", "[", "u", "]"}]]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "here", " ", "are", " ", "the", " ", "error", " ", "terms", " ", "of", 
     " ", "thmT"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Err", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      FractionBox[
       RowBox[{"detalt", " ", "/.", " ", "\[Beta]Rrep"}], "AbsU"], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E1", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "AbsU"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "u", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
            RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ReV", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", "-", " ", 
           RowBox[{
            SuperscriptBox["ReVt", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], ")"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Beta]t", "[", "u", "]"}], "AbsU"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ImV", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"ImVt", "[", "u", "]"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E3", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ImV", "[", "u", "]"}], "AbsU"]}], 
      FractionBox[
       RowBox[{
        RowBox[{"U", "[", "u", "]"}], "+", " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], 
       RowBox[{
        SqrtBox["AbsU"], "+", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}]]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"ImV", "[", "u", "]"}], 
       SqrtBox["AbsU"]], "g"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "take", " ", "the", " ", "alternative", " ", "form", " ", "of", " ", "E4",
      " ", "and", " ", "the", " ", "final", " ", "form", " ", "of", " ", "E4",
      " ", "right", " ", "away"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.557118808963604*^9, 3.557118829147522*^9}, {
   3.5571327854261427`*^9, 3.557132796896461*^9}, {3.558325373465603*^9, 
   3.558325437457045*^9}, 3.558325535664227*^9, 3.583660719751383*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Consider", " ", "the", " ", "WKB", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"V", "[", "u", "]"}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        SqrtBox[
         RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
      RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"Simplify", "[", 
      FractionBox[
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], ",", 
         "u"}], "]"}], 
       RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VA", "[", "u_", "]"}], " ", "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RsV", "[", "u", "]"}], " ", "+", " ", 
        RowBox[{"I", " ", 
         RowBox[{"IsV", "[", "u", "]"}]}]}], ")"}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"realim", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"V", " ", "\[Rule]", " ", "VA"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5571326005745153`*^9, 3.5571326157498493`*^9}, {
  3.583654422625057*^9, 3.58365442557154*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[Integral]", 
    RowBox[{
     SqrtBox[
      RowBox[{"V", "[", "u", "]"}]], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]], 
  SuperscriptBox[
   RowBox[{"V", "[", "u", "]"}], 
   RowBox[{"1", "/", "4"}]]]], "Output",
 CellChangeTimes->{
  3.5571326168505507`*^9, 3.5571328967176237`*^9, 3.557133401071912*^9, 
   3.557134388605699*^9, 3.55713572051486*^9, 3.557135894759204*^9, 
   3.557135969738015*^9, 3.557152023757102*^9, 3.557153801610816*^9, 
   3.557200612778056*^9, 3.557201397277671*^9, {3.5572055741659193`*^9, 
   3.5572056010839243`*^9}, 3.558194254999875*^9, 3.5583255410798063`*^9, 
   3.5583256301743317`*^9}],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"V", "[", "u", "]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"4", " ", 
    RowBox[{"V", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.5571326168505507`*^9, 3.5571328967176237`*^9, 3.557133401071912*^9, 
   3.557134388605699*^9, 3.55713572051486*^9, 3.557135894759204*^9, 
   3.557135969738015*^9, 3.557152023757102*^9, 3.557153801610816*^9, 
   3.557200612778056*^9, 3.557201397277671*^9, {3.5572055741659193`*^9, 
   3.5572056010839243`*^9}, 3.558194254999875*^9, 3.5583255410798063`*^9, 
   3.5583256301801243`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "u", "]"}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"4", " ", 
    RowBox[{"V", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.5571326168505507`*^9, 3.5571328967176237`*^9, 3.557133401071912*^9, 
   3.557134388605699*^9, 3.55713572051486*^9, 3.557135894759204*^9, 
   3.557135969738015*^9, 3.557152023757102*^9, 3.557153801610816*^9, 
   3.557200612778056*^9, 3.557201397277671*^9, {3.5572055741659193`*^9, 
   3.5572056010839243`*^9}, 3.558194254999875*^9, 3.5583255410798063`*^9, 
   3.5583256302261477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Simplify", "[", 
     SuperscriptBox[
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"V", "[", "u", "]"}], "]"}], 
          RowBox[{"V", "[", "u", "]"}]}], "/.", " ", "realim"}], "]"}], "]"}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}]], "]"}], "]"}], " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"ComplexExpand", "[", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           SqrtBox[
            RowBox[{"V", "[", "u", "]"}]], "]"}], "/.", " ", "realim"}], 
         "]"}], "]"}], ",", " ", "u"}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"ytA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"ytA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.485812873782816*^9, 3.4858129576258574`*^9}, {
  3.485813188978425*^9, 3.485813260842061*^9}, {3.485813380260809*^9, 
  3.485813397590008*^9}, {3.4858134726546183`*^9, 3.4858135176274757`*^9}, {
  3.485813596091905*^9, 3.4858136116618958`*^9}, {3.485813660856337*^9, 
  3.485813670037644*^9}, {3.5066136397323008`*^9, 3.506613640410737*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", 
    RowBox[{"\[Integral]", 
     RowBox[{
      RowBox[{"RsV", "[", "u", "]"}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}]], 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"]}]]]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.496481950325027*^9, 
   3.4965546552833776`*^9, 3.49657552597194*^9, 3.49663794945056*^9, 
   3.496728882473871*^9, 3.496728919060217*^9, 3.506612976610032*^9, 
   3.506613225361329*^9, 3.5066134066695843`*^9, 3.506613642212963*^9, 
   3.506614086684567*^9, 3.506681670604001*^9, 3.506686452328557*^9, 
   3.506689778379979*^9, 3.506772677170014*^9, 3.5067742587756157`*^9, 
   3.506864580888534*^9, 3.506870668568248*^9, 3.50687978856317*^9, 
   3.5069645149124002`*^9, 3.521018898284355*^9, 3.5210195183516493`*^9, 
   3.521020531126038*^9, 3.521022633392789*^9, {3.521022684779655*^9, 
   3.521022712891778*^9}, 3.521177683002787*^9, 3.526298133795597*^9, 
   3.5263809293426113`*^9, 3.557117241174951*^9, 3.557132644565196*^9, 
   3.557132897929803*^9, 3.557133408562193*^9, 3.557134389598605*^9, 
   3.557135721674715*^9, 3.5571358957251387`*^9, 3.557135970421885*^9, {
   3.557152025419363*^9, 3.557152053064447*^9}, 3.55715380261027*^9, 
   3.557200613913238*^9, 3.557201398266529*^9, {3.557205574414164*^9, 
   3.557205601836321*^9}, 3.558194256025559*^9, 3.558325544942398*^9, 
   3.558325630285062*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RsV", "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.496481950325027*^9, 
   3.4965546552833776`*^9, 3.49657552597194*^9, 3.49663794945056*^9, 
   3.496728882473871*^9, 3.496728919060217*^9, 3.506612976610032*^9, 
   3.506613225361329*^9, 3.5066134066695843`*^9, 3.506613642212963*^9, 
   3.506614086684567*^9, 3.506681670604001*^9, 3.506686452328557*^9, 
   3.506689778379979*^9, 3.506772677170014*^9, 3.5067742587756157`*^9, 
   3.506864580888534*^9, 3.506870668568248*^9, 3.50687978856317*^9, 
   3.5069645149124002`*^9, 3.521018898284355*^9, 3.5210195183516493`*^9, 
   3.521020531126038*^9, 3.521022633392789*^9, {3.521022684779655*^9, 
   3.521022712891778*^9}, 3.521177683002787*^9, 3.526298133795597*^9, 
   3.5263809293426113`*^9, 3.557117241174951*^9, 3.557132644565196*^9, 
   3.557132897929803*^9, 3.557133408562193*^9, 3.557134389598605*^9, 
   3.557135721674715*^9, 3.5571358957251387`*^9, 3.557135970421885*^9, {
   3.557152025419363*^9, 3.557152053064447*^9}, 3.55715380261027*^9, 
   3.557200613913238*^9, 3.557201398266529*^9, {3.557205574414164*^9, 
   3.557205601836321*^9}, 3.558194256025559*^9, 3.558325544942398*^9, 
   3.5583256303300962`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsV", "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.496481950325027*^9, 
   3.4965546552833776`*^9, 3.49657552597194*^9, 3.49663794945056*^9, 
   3.496728882473871*^9, 3.496728919060217*^9, 3.506612976610032*^9, 
   3.506613225361329*^9, 3.5066134066695843`*^9, 3.506613642212963*^9, 
   3.506614086684567*^9, 3.506681670604001*^9, 3.506686452328557*^9, 
   3.506689778379979*^9, 3.506772677170014*^9, 3.5067742587756157`*^9, 
   3.506864580888534*^9, 3.506870668568248*^9, 3.50687978856317*^9, 
   3.5069645149124002`*^9, 3.521018898284355*^9, 3.5210195183516493`*^9, 
   3.521020531126038*^9, 3.521022633392789*^9, {3.521022684779655*^9, 
   3.521022712891778*^9}, 3.521177683002787*^9, 3.526298133795597*^9, 
   3.5263809293426113`*^9, 3.557117241174951*^9, 3.557132644565196*^9, 
   3.557132897929803*^9, 3.557133408562193*^9, 3.557134389598605*^9, 
   3.557135721674715*^9, 3.5571358957251387`*^9, 3.557135970421885*^9, {
   3.557152025419363*^9, 3.557152053064447*^9}, 3.55715380261027*^9, 
   3.557200613913238*^9, 3.557201398266529*^9, {3.557205574414164*^9, 
   3.557205601836321*^9}, 3.558194256025559*^9, 3.558325544942398*^9, 
   3.558325630334827*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ReVtA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"VtA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImVtA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"VtA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReVA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"VA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ImVA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Im", "[", 
       RowBox[{
        RowBox[{"VA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
      "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"explicit", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Alpha]A", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Beta]tA", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Sigma]A", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ReVA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ReVtA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ImV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ImVt", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVtA", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ReV", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReVA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ReVt", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReVtA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noderiv", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"_", "'"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["_", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.485813878730482*^9, 3.485813949145858*^9}, {
  3.485813982359425*^9, 3.4858140064504137`*^9}, {3.485814049401816*^9, 
  3.485814062055727*^9}, {3.485949793645811*^9, 3.485949803443595*^9}, {
  3.557132920610681*^9, 3.55713292107043*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vprep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"C1", " ", 
       SuperscriptBox["infAbsV", 
        RowBox[{"3", "/", "2"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "''"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"C2", " ", 
       SuperscriptBox["infAbsV", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["V", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"C3", " ", 
       SuperscriptBox["infAbsV", 
        RowBox[{"5", "/", "2"}]]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], " ", "/.", " ", 
  "Vprep"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      SqrtBox[
       RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", "u"}], 
   "]"}], " ", "/.", " ", "Vprep"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", "u"}], 
      "]"}], ",", "u"}], "]"}], " ", "/.", " ", "Vprep"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ex", " ", "=", " ", "."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", " ", "=", " ", "."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"varsprod", "[", 
    RowBox[{"ex_", ",", " ", "0"}], "]"}], " ", "=", " ", "ex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"varsprod", "[", 
    RowBox[{"ex_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"varsprod", "[", 
      RowBox[{"ex", ",", " ", 
       RowBox[{"n", "-", "1"}]}], "]"}], " ", ".", " ", "vars"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", " ", 
     RowBox[{"RsV", "[", "u", "]"}], ",", " ", 
     RowBox[{"IsV", "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "'"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "'"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "'''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "'''"}], "[", "u", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AbsVrep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"RsV", "[", "u", "]"}], "2"]}], "\[Rule]", " ", "AbsV"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Absvars", "[", "term_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"term2", ",", " ", "term3"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term2", " ", "=", " ", 
       RowBox[{"CoefficientArrays", "[", 
        RowBox[{"term", ",", " ", "vars"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"term3", " ", "=", " ", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"ComplexExpand", "[", 
         RowBox[{"Abs", "[", "term2", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"varsprod", "[", 
          RowBox[{
           RowBox[{"term3", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
           RowBox[{"n", "-", "1"}]}], "]"}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", " ", 
           RowBox[{"Length", "[", "term3", "]"}]}], "}"}]}], "]"}], " ", "/.",
        " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "AbsV", "]"}], "\[Rule]", " ", "AbsV"}], ",", 
         " ", 
         RowBox[{
          RowBox[{"Abs", "[", 
           FractionBox["g", 
            SqrtBox["AbsV"]], "]"}], "\[Rule]", " ", 
          FractionBox["g", 
           SqrtBox["AbsV"]]}], ",", "  ", 
         RowBox[{
          RowBox[{"Abs", "[", 
           FractionBox[
            RowBox[{"g", "+", 
             SqrtBox[
              RowBox[{"g", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "g"}], ")"}]}]]}], 
            SqrtBox["AbsV"]], "]"}], "\[Rule]", "  ", 
          FractionBox[
           RowBox[{"g", "+", 
            SqrtBox[
             RowBox[{"g", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "g"}], ")"}]}]]}], 
           SqrtBox["AbsV"]]}]}], "}"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vprep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"RsV", "[", "u", "]"}], "\[Rule]", " ", 
      SuperscriptBox["AbsV", 
       RowBox[{"1", "/", "2"}]]}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "[", "u", "]"}], "\[Rule]", " ", 
      SuperscriptBox["AbsV", 
       RowBox[{"1", "/", "2"}]]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["RsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", "\[Rule]", " ", 
      FractionBox[
       RowBox[{"C1", " ", 
        SuperscriptBox["infAbsV", 
         RowBox[{"3", "/", "2"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["AbsV"]}]]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      FractionBox[
       RowBox[{"C1", " ", 
        SuperscriptBox["infAbsV", 
         RowBox[{"3", "/", "2"}]]}], 
       RowBox[{"2", " ", 
        SqrtBox["AbsV"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["C1", "2"], " ", 
         SuperscriptBox["infAbsV", "3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"C2", " ", 
         SuperscriptBox["infAbsV", "2"]}], 
        RowBox[{"2", " ", 
         SqrtBox["AbsV"]}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["C1", "2"], " ", 
         SuperscriptBox["infAbsV", "3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"C2", " ", 
         SuperscriptBox["infAbsV", "2"]}], 
        RowBox[{"2", " ", 
         SqrtBox["AbsV"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "'''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["C1", "3"], " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"9", "/", "2"}]]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "C1", " ", "C2", " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"7", "/", "2"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"C3", " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["AbsV"]}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["C1", "3"], " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"9", "/", "2"}]]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "C1", " ", "C2", " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"7", "/", "2"}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"C3", " ", 
         SuperscriptBox["infAbsV", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["AbsV"]}]]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"infrep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"infAbsV", "\[Rule]", " ", "AbsV"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"infadd", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"AbsV", " ", "\[Rule]", " ", "infAbsV"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noder", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["RsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["IsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "''"}], "[", "u", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noC", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C1", "\[Rule]", "0"}], ",", " ", 
     RowBox[{"C2", "\[Rule]", "0"}], ",", " ", 
     RowBox[{"C3", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"Cbound", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C1", "\[Rule]", " ", "\[Epsilon]"}], ",", " ", 
      RowBox[{"C2", "\[Rule]", 
       SuperscriptBox["\[Epsilon]", "2"]}], ",", " ", 
      RowBox[{"C3", " ", "\[Rule]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Estimate", "[", "ex_", "]"}], " ", ":=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Absvars", "[", 
      RowBox[{
       RowBox[{"ex", " ", "/.", " ", "explicit"}], " ", "/.", " ", 
       "AbsVrep"}], "]"}], " ", "/.", " ", "Vprep"}], " ", "/.", " ", 
    "Cbound"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]1rep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", "\[Epsilon]min"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]2rep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
     RowBox[{"\[Epsilon]min", " ", "\[Epsilon]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]3rep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], "\[Rule]", " ", 
     RowBox[{"\[Epsilon]min", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "infAbsV", " ", "is", " ", "the", " ", "infimum", " ", "of", 
    " ", "AbsV", " ", "on", " ", "the", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{
      SubscriptBox["u", "0"], ",", " ", "u"}], "]"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.557139024215639*^9, 3.5571391671910458`*^9}, {
  3.55713926727639*^9, 3.557139321626255*^9}, {3.557152214027071*^9, 
  3.5571522751655493`*^9}, {3.557200632266617*^9, 3.557200633229639*^9}, {
  3.5572013857873373`*^9, 3.557201387595664*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"C1", " ", 
   SuperscriptBox["infAbsV", 
    RowBox[{"3", "/", "2"}]]}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"V", "[", "u", "]"}]]}]]], "Output",
 CellChangeTimes->{
  3.557139032509131*^9, {3.557139068406577*^9, 3.557139167868779*^9}, {
   3.557139275064406*^9, 3.557139323068482*^9}, {3.557152247561495*^9, 
   3.557152275752253*^9}, 3.5571538044818687`*^9, {3.557200618423218*^9, 
   3.557200635024022*^9}, 3.557201400737267*^9, {3.5572055745851707`*^9, 
   3.557205603107162*^9}, 3.558194262460853*^9, {3.558325548863352*^9, 
   3.5583255538718367`*^9}, 3.558325630408516*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["C1", "2"], " ", 
     SuperscriptBox["infAbsV", "3"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"V", "[", "u", "]"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "+", 
  FractionBox[
   RowBox[{"C2", " ", 
    SuperscriptBox["infAbsV", "2"]}], 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.557139032509131*^9, {3.557139068406577*^9, 3.557139167868779*^9}, {
   3.557139275064406*^9, 3.557139323068482*^9}, {3.557152247561495*^9, 
   3.557152275752253*^9}, 3.5571538044818687`*^9, {3.557200618423218*^9, 
   3.557200635024022*^9}, 3.557201400737267*^9, {3.5572055745851707`*^9, 
   3.557205603107162*^9}, 3.558194262460853*^9, {3.558325548863352*^9, 
   3.5583255538718367`*^9}, 3.558325630413517*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["C1", "3"], " ", 
    SuperscriptBox["infAbsV", 
     RowBox[{"9", "/", "2"}]]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "C1", " ", "C2", " ", 
    SuperscriptBox["infAbsV", 
     RowBox[{"7", "/", "2"}]]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"C3", " ", 
    SuperscriptBox["infAbsV", 
     RowBox[{"5", "/", "2"}]]}], 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.557139032509131*^9, {3.557139068406577*^9, 3.557139167868779*^9}, {
   3.557139275064406*^9, 3.557139323068482*^9}, {3.557152247561495*^9, 
   3.557152275752253*^9}, 3.5571538044818687`*^9, {3.557200618423218*^9, 
   3.557200635024022*^9}, 3.557201400737267*^9, {3.5572055745851707`*^9, 
   3.557205603107162*^9}, 3.558194262460853*^9, {3.558325548863352*^9, 
   3.5583255538718367`*^9}, 3.558325630417766*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]min", " ", "=", " ", 
   FractionBox["1", "8"]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IsVlower", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsV", " ", "==", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"ReV", "[", "u", "]"}], "2"]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"IsV", "[", "u", "]"}]}]}], ",", " ", 
     RowBox[{"IsV", "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "  ", "-", " ", 
      RowBox[{"Estimate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", "u", "]"}], " ", "+", " ", 
         SuperscriptBox[
          RowBox[{"IsV", "[", "u", "]"}], "2"]}], " ", "/.", " ", "Urep2"}], 
       "]"}]}], " ", "/.", " ", "infrep"}], " ", "/.", " ", 
    RowBox[{"\[Epsilon]", "\[Rule]", "\[Epsilon]min"}]}], " ", "/.", " ", 
   "IsVlower"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["AbsUlower",
    FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"AbsU", " ", "\[Rule]", " ", 
     FractionBox["AbsV", "4"]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.557152643128368*^9, 3.557152662113027*^9}, {
  3.557152851717293*^9, 3.5571528578430643`*^9}, {3.5571534394516697`*^9, 
  3.5571534853408613`*^9}, {3.557201414211083*^9, 3.5572014145217323`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"IsV", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    SqrtBox["AbsV"], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.557152652248394*^9, 3.557152664007966*^9}, 
   3.557152858823053*^9, {3.557153459690826*^9, 3.557153486645563*^9}, 
   3.557153577685676*^9, 3.557153701178522*^9, 3.557153808206176*^9, {
   3.557153965308856*^9, 3.5571540087572193`*^9}, 3.557200662376544*^9, 
   3.5572014076536207`*^9, 3.557205574679517*^9, 3.5572056056937437`*^9, 
   3.5581942725851717`*^9, 3.558325561472774*^9, 3.5583256304927273`*^9}],

Cell[BoxData[
 RowBox[{"0.33203125`", " ", "AbsV"}]], "Output",
 CellChangeTimes->{{3.557152652248394*^9, 3.557152664007966*^9}, 
   3.557152858823053*^9, {3.557153459690826*^9, 3.557153486645563*^9}, 
   3.557153577685676*^9, 3.557153701178522*^9, 3.557153808206176*^9, {
   3.557153965308856*^9, 3.5571540087572193`*^9}, 3.557200662376544*^9, 
   3.5572014076536207`*^9, 3.557205574679517*^9, 3.5572056056937437`*^9, 
   3.5581942725851717`*^9, 3.558325561472774*^9, 3.558325630497315*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Estimate", " ", "the", " ", "denominator", " ", "of", " ", "E3alt"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"E3", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E3nenner", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SqrtBox["AbsU"], "+", 
          RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "/.", " ", "explicit"}],
         " ", "/.", " ", "AbsVrep"}], "/.", " ", "IsVlower"}], " ", "/.", " ",
       "AbsUlower"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"E3leading", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"E3nenner", "  ", "/.", " ", "noderiv"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.557200682663167*^9, 3.557200683508891*^9}, {
  3.557200717548848*^9, 3.557200831228868*^9}, {3.557200966848641*^9, 
  3.557200994139514*^9}, {3.557201087379356*^9, 3.5572010989387712`*^9}, {
  3.557201178807106*^9, 3.5572012120005493`*^9}, {3.557201525142333*^9, 
  3.557201525477108*^9}, {3.558325567965137*^9, 3.558325568253048*^9}, {
  3.583654438116436*^9, 3.583654445413314*^9}, {3.583660725754471*^9, 
  3.583660726486812*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], ")"}]}], 
   RowBox[{"AbsU", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["AbsU"], "+", 
      RowBox[{"\[Beta]t", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.55720075035614*^9, 3.557200812018495*^9}, {
   3.557200987381213*^9, 3.557200994550126*^9}, 3.55720110019401*^9, {
   3.557201184719178*^9, 3.557201213995767*^9}, 3.557201526169208*^9, 
   3.5572055747711906`*^9, 3.557205611028739*^9, 3.558194275193038*^9, 
   3.5583255701193132`*^9, 3.558325630546115*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SqrtBox["2"]}], ")"}], " ", 
  SqrtBox["AbsV"]}]], "Output",
 CellChangeTimes->{{3.55720075035614*^9, 3.557200812018495*^9}, {
   3.557200987381213*^9, 3.557200994550126*^9}, 3.55720110019401*^9, {
   3.557201184719178*^9, 3.557201213995767*^9}, 3.557201526169208*^9, 
   3.5572055747711906`*^9, 3.557205611028739*^9, 3.558194275193038*^9, 
   3.5583255701193132`*^9, 3.558325630550667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"E3leading", " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Estimate", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"E3nenner", " ", "-", " ", "E3leading"}], "]"}], "]"}], " ", 
       "/.", " ", "infrep"}], ")"}]}], " ", "/.", " ", "\[Epsilon]1rep"}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"E3lower", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SqrtBox["AbsU"], "+", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}], "\[Rule]", " ", 
    SqrtBox["AbsV"]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.557200997414854*^9, 3.557201069944294*^9}, {
  3.557201225579932*^9, 3.55720124766687*^9}, {3.557201306425199*^9, 
  3.557201326992524*^9}, {3.557201541109373*^9, 3.5572016376504087`*^9}}],

Cell[BoxData[
 RowBox[{"1.1537596942744681`", " ", 
  SqrtBox["AbsV"]}]], "Output",
 CellChangeTimes->{{3.557201002954713*^9, 3.557201070363975*^9}, 
   3.5572011034706593`*^9, {3.557201195579471*^9, 3.557201228731111*^9}, {
   3.557201307723361*^9, 3.557201322631117*^9}, {3.557201542939721*^9, 
   3.5572015829352093`*^9}, 3.5572016394650297`*^9, 3.5572055748208*^9, 
   3.5572056120972977`*^9, 3.5581942767965317`*^9, 3.5583255735956078`*^9, 
   3.558325630596621*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SqrtBox["AbsU"], "+", 
    RowBox[{"\[Beta]t", "[", "u", "]"}]}], "\[Rule]", 
   SqrtBox["AbsV"]}], "}"}]], "Output",
 CellChangeTimes->{{3.557201002954713*^9, 3.557201070363975*^9}, 
   3.5572011034706593`*^9, {3.557201195579471*^9, 3.557201228731111*^9}, {
   3.557201307723361*^9, 3.557201322631117*^9}, {3.557201542939721*^9, 
   3.5572015829352093`*^9}, 3.5572016394650297`*^9, 3.5572055748208*^9, 
   3.5572056120972977`*^9, 3.5581942767965317`*^9, 3.5583255735956078`*^9, 
   3.558325630600712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Err", " ", "=", " ", 
   RowBox[{
    RowBox[{"Estimate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E1", "+", "E2"}], "/.", " ", "Urep2"}], "/.", " ", 
      "AbsUlower"}], "]"}], " ", "/.", " ", "\[Epsilon]3rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   SuperscriptBox["infAbsV", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Expand", "[", 
      FractionBox["Err", 
       SuperscriptBox["infAbsV", "2"]], "]"}], " ", "/.", " ", "infrep"}], 
    ")"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.557202378685763*^9, 3.5572023981556673`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"38.875`", " ", 
   SuperscriptBox["infAbsV", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  SuperscriptBox["AbsV", 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{{3.557202386177671*^9, 3.557202398842753*^9}, 
   3.557205574922515*^9, 3.557205613116728*^9, 3.558194277616493*^9, 
   3.558325575584054*^9, 3.558325630645054*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Err", " ", "=", " ", 
   RowBox[{"Estimate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"E3", " ", "/.", " ", "E3lower"}], ")"}], "/.", " ", "Urep2"}],
      "/.", " ", "AbsUlower"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   SuperscriptBox["infAbsV", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Expand", "[", 
      FractionBox["Err", 
       SuperscriptBox["infAbsV", "2"]], "]"}], " ", "/.", " ", "infrep"}], 
    ")"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.557202254030396*^9, 3.557202292885126*^9}, {
  3.558325580934156*^9, 3.558325581446115*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"24.`", " ", 
   SuperscriptBox["infAbsV", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  SuperscriptBox["AbsV", 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.557202258887391*^9, 3.557202293477037*^9, 
  3.5572055750222816`*^9, 3.557205615105356*^9, 3.558194278421245*^9, 
  3.558325581918071*^9, 3.558325630706002*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Err", " ", "=", " ", 
   RowBox[{
    RowBox[{"Estimate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E1", "+", "E2", "+", 
        RowBox[{"(", 
         RowBox[{"E3", " ", "/.", " ", "E3lower"}], ")"}]}], "/.", " ", 
       "Urep2"}], "/.", " ", "AbsUlower"}], "]"}], " ", "/.", " ", 
    "\[Epsilon]3rep"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   SuperscriptBox["infAbsV", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Expand", "[", 
      FractionBox["Err", 
       SuperscriptBox["infAbsV", "2"]], "]"}], " ", "/.", " ", "infrep"}], 
    ")"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.557136121138316*^9, 3.55713613124933*^9}, {
   3.557136167488998*^9, 3.557136212493287*^9}, {3.5571363075631247`*^9, 
   3.557136324499083*^9}, 3.557137652581436*^9, {3.557139838980892*^9, 
   3.557139843172653*^9}, {3.557153596668509*^9, 3.557153606571086*^9}, {
   3.557153838100259*^9, 3.557153950570649*^9}, {3.55715399134454*^9, 
   3.557153992719455*^9}, {3.557154025046485*^9, 3.557154051909648*^9}, {
   3.557201661299322*^9, 3.557201666123027*^9}, {3.5572022354999*^9, 
   3.557202243382944*^9}, {3.558325586423164*^9, 3.558325587054804*^9}, {
   3.5836544523192997`*^9, 3.583654459923849*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"62.875`", " ", 
   SuperscriptBox["infAbsV", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  SuperscriptBox["AbsV", 
   RowBox[{"3", "/", "2"}]]]], "Output",
 CellChangeTimes->{{3.557136131685693*^9, 3.557136213315387*^9}, {
   3.557136302182516*^9, 3.5571363250773487`*^9}, {3.557137647866465*^9, 
   3.55713765299858*^9}, 3.557139527146223*^9, {3.557139839961046*^9, 
   3.557139843572945*^9}, {3.557153600215217*^9, 3.55715360753304*^9}, {
   3.557153840477062*^9, 3.557153951355196*^9}, {3.55715398167655*^9, 
   3.557154027070305*^9}, {3.55720166754218*^9, 3.557201688465796*^9}, {
   3.557202233611322*^9, 3.557202244799313*^9}, 3.557205575120432*^9, 
   3.557205617078764*^9, 3.558194279186644*^9, 3.5583255893711977`*^9, 
   3.558325630768165*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "treat", " ", "the", " ", "case", " ", "ImV"}], "<", 
    "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ex", " ", "=", 
    RowBox[{"E4", " ", "/.", " ", "AbsUlower"}]}], "\[IndentingNewLine]", 
   RowBox[{"grep", " ", "=", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"ex", "==", 
        FractionBox[
         RowBox[{"2", " ", "\[Kappa]", " ", 
          SuperscriptBox["infAbsV", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]]}], ",", " ", "g"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.557154054854793*^9, 3.5571540605077543`*^9}, {
  3.557154188730975*^9, 3.557154199882758*^9}, {3.557205623990239*^9, 
  3.557205629140438*^9}, {3.5583255954500437`*^9, 3.558325604252123*^9}, {
  3.5836544645348988`*^9, 3.583654467550187*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "g", " ", 
   RowBox[{"ImV", "[", "u", "]"}]}], 
  SqrtBox["AbsV"]]], "Output",
 CellChangeTimes->{{3.5583255965243196`*^9, 3.558325630812531*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"g", "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["infAbsV", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", "\[Kappa]"}], 
    RowBox[{"AbsV", " ", 
     RowBox[{"ImV", "[", "u", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5583255965243196`*^9, 3.5583256308180447`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"c1", " ", "=", " ", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          RowBox[{"2", " ", "\[Kappa]"}]}], ")"}], " ", 
        SuperscriptBox["2", 
         RowBox[{"3", "/", "2"}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox["infAbsV", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]], " ", "umu0"}], "\[Equal]", "1"}], ",", 
      " ", "AbsV"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"c2", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"E", " ", 
       RowBox[{"(", 
        RowBox[{"64", "+", 
         RowBox[{"2", " ", "\[Kappa]"}]}], ")"}], " ", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "2"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["infAbsV", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        SuperscriptBox["AbsV", 
         RowBox[{"3", "/", "2"}]]], " ", "umu0"}], " ", "\[Equal]", " ", 
      RowBox[{"(", 
       RowBox[{"g", " ", "/.", " ", "grep"}], ")"}]}], ",", "umu0"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", "18"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "c1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "c2", "]"}]}], "Input",
 CellChangeTimes->{{3.557205652295925*^9, 3.557205717676488*^9}, {
  3.557205917557482*^9, 3.5572059183011436`*^9}, {3.557206024864595*^9, 
  3.5572060250720673`*^9}, {3.557206419334365*^9, 3.55720642860152*^9}, {
  3.557206523117375*^9, 3.557206524888893*^9}, {3.5572069411053543`*^9, 
  3.557206963386361*^9}, {3.557207646622985*^9, 3.557207653621545*^9}, {
  3.557207716892083*^9, 3.5572077293645897`*^9}, {3.557207759763617*^9, 
  3.557207781268682*^9}, {3.5572078148905153`*^9, 3.5572078152817802`*^9}, {
  3.557207881956036*^9, 3.557207926873714*^9}, {3.557207999661497*^9, 
  3.557208082308234*^9}, {3.558325610369116*^9, 3.5583256122823963`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"AbsV", "\[Rule]", 
   RowBox[{"2", " ", 
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["infAbsV", 
     RowBox[{"4", "/", "3"}]], " ", 
    SuperscriptBox["umu0", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"4", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"32", "+", "\[Kappa]"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5572056832517433`*^9, 3.557205718380636*^9}, 
   3.557205918825337*^9, 3.557206025628261*^9, 3.557206429664466*^9, 
   3.557206525301832*^9, {3.5572069453673286`*^9, 3.5572069639961357`*^9}, 
   3.557207681779297*^9, 3.557207731552705*^9, {3.557207762081853*^9, 
   3.55720778206964*^9}, 3.5572078177981462`*^9, {3.557207895068143*^9, 
   3.5572079035128098`*^9}, {3.557208003226347*^9, 3.5572080886729813`*^9}, 
   3.558194283245212*^9, {3.5583256141078033`*^9, 3.558325630897808*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"umu0", "\[Rule]", 
   FractionBox[
    RowBox[{
     SqrtBox["AbsV"], " ", "\[Kappa]"}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", "\[ExponentialE]", " ", 
     RowBox[{"(", 
      RowBox[{"32", "+", "\[Kappa]"}], ")"}], " ", 
     RowBox[{"ImV", "[", "u", "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5572056832517433`*^9, 3.557205718380636*^9}, 
   3.557205918825337*^9, 3.557206025628261*^9, 3.557206429664466*^9, 
   3.557206525301832*^9, {3.5572069453673286`*^9, 3.5572069639961357`*^9}, 
   3.557207681779297*^9, 3.557207731552705*^9, {3.557207762081853*^9, 
   3.55720778206964*^9}, 3.5572078177981462`*^9, {3.557207895068143*^9, 
   3.5572079035128098`*^9}, {3.557208003226347*^9, 3.5572080886729813`*^9}, 
   3.558194283245212*^9, {3.5583256141078033`*^9, 3.558325630929459*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"AbsV", "\[Rule]", 
   RowBox[{"43.08869380063768`", " ", 
    SuperscriptBox["infAbsV", 
     RowBox[{"4", "/", "3"}]], " ", 
    SuperscriptBox["umu0", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"4", "/", "3"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5572056832517433`*^9, 3.557205718380636*^9}, 
   3.557205918825337*^9, 3.557206025628261*^9, 3.557206429664466*^9, 
   3.557206525301832*^9, {3.5572069453673286`*^9, 3.5572069639961357`*^9}, 
   3.557207681779297*^9, 3.557207731552705*^9, {3.557207762081853*^9, 
   3.55720778206964*^9}, 3.5572078177981462`*^9, {3.557207895068143*^9, 
   3.5572079035128098`*^9}, {3.557208003226347*^9, 3.5572080886729813`*^9}, 
   3.558194283245212*^9, {3.5583256141078033`*^9, 3.5583256309332457`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"umu0", "\[Rule]", 
   FractionBox[
    RowBox[{"0.02341170427603`", " ", 
     SqrtBox["AbsV"]}], 
    RowBox[{"ImV", "[", "u", "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.5572056832517433`*^9, 3.557205718380636*^9}, 
   3.557205918825337*^9, 3.557206025628261*^9, 3.557206429664466*^9, 
   3.557206525301832*^9, {3.5572069453673286`*^9, 3.5572069639961357`*^9}, 
   3.557207681779297*^9, 3.557207731552705*^9, {3.557207762081853*^9, 
   3.55720778206964*^9}, 3.5572078177981462`*^9, {3.557207895068143*^9, 
   3.5572079035128098`*^9}, {3.557208003226347*^9, 3.5572080886729813`*^9}, 
   3.558194283245212*^9, {3.5583256141078033`*^9, 3.558325630936653*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"crep", " ", "=", " ", 
   RowBox[{"c", "\[Rule]", " ", 
    FractionBox[
     RowBox[{"AbsV0", "-", "AbsV"}], 
     RowBox[{"u", "-", "u0"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ex", " ", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"AbsV", " ", "+", " ", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", "\[Tau]"}], ")"}]}]}]], ")"}], 
     RowBox[{"3", "/", "2"}]], ",", " ", "\[Tau]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ex2", " ", "=", " ", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ex", " ", "/.", " ", 
        RowBox[{"\[Tau]", "\[Rule]", " ", "u"}]}], " ", ")"}], " ", "-", " ", 
      
      RowBox[{"(", 
       RowBox[{"ex", " ", "/.", " ", 
        RowBox[{"\[Tau]", "\[Rule]", " ", "u0"}]}], ")"}]}], " ", "/.", " ", 
     "crep"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Together", "[", "ex2", "]"}]}], "Input",
 CellChangeTimes->{{3.5578170088276997`*^9, 3.557817047273342*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"AbsV", "+", 
      RowBox[{"c", " ", "u"}], "-", 
      RowBox[{"c", " ", "\[Tau]"}]}]]]}], "c"]], "Output",
 CellChangeTimes->{{3.557816989343649*^9, 3.5578170476961*^9}, 
   3.5581942842673407`*^9, {3.5583256171138353`*^9, 3.5583256311154213`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["AbsV"]], "-", 
      FractionBox["1", 
       SqrtBox["AbsV0"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "-", "u0"}], ")"}]}], 
   RowBox[{"AbsV", "-", "AbsV0"}]]}]], "Output",
 CellChangeTimes->{{3.557816989343649*^9, 3.5578170476961*^9}, 
   3.5581942842673407`*^9, {3.5583256171138353`*^9, 3.5583256311519117`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "u0"}], ")"}]}], 
  RowBox[{
   SqrtBox["AbsV"], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["AbsV"], "+", 
     SqrtBox["AbsV0"]}], ")"}], " ", 
   SqrtBox["AbsV0"]}]]], "Output",
 CellChangeTimes->{{3.557816989343649*^9, 3.5578170476961*^9}, 
   3.5581942842673407`*^9, {3.5583256171138353`*^9, 3.5583256311548977`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"ex2", ",", " ", 
   RowBox[{"{", 
    RowBox[{"AbsV", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.557817121947019*^9, 3.5578171361404037`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "u0"}], ")"}]}], 
    RowBox[{"AbsV0", " ", 
     SqrtBox["AbsV"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "u0"}], ")"}]}], 
    SuperscriptBox["AbsV0", 
     RowBox[{"3", "/", "2"}]]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "u0"}], ")"}], " ", 
     SqrtBox["AbsV"]}], 
    SuperscriptBox["AbsV0", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "u0"}], ")"}], " ", "AbsV"}], 
    SuperscriptBox["AbsV0", 
     RowBox[{"5", "/", "2"}]]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "AbsV", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`AbsV, 0, {}, -1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`AbsV, 0, {
   2 $CellContext`AbsV0^(-1) ($CellContext`u - $CellContext`u0), (-2) \
$CellContext`AbsV0^Rational[-3, 2] ($CellContext`u - $CellContext`u0), 
    2 $CellContext`AbsV0^(-2) ($CellContext`u - $CellContext`u0), (-2) \
$CellContext`AbsV0^Rational[-5, 2] ($CellContext`u - $CellContext`u0)}, -1, 3,
    2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.557817123287966*^9, 3.557817136541066*^9}, 
   3.55819428559181*^9, {3.558325620968997*^9, 3.558325631195113*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Together", "[", "ex2", "]"}], " ", "/.", " ", 
  RowBox[{
   RowBox[{
    SqrtBox["AbsV0"], "+", 
    SqrtBox["AbsV"]}], "\[Rule]", " ", 
   SqrtBox["AbsV0"]}]}]], "Input",
 CellChangeTimes->{{3.557814115880219*^9, 3.5578141631835403`*^9}, {
  3.557814203662212*^9, 3.557814204501232*^9}, {3.5578170395497227`*^9, 
  3.557817040137858*^9}, {3.5578171564781027`*^9, 3.5578171737956944`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "u0"}], ")"}]}], 
  RowBox[{
   SqrtBox["AbsV"], " ", "AbsV0"}]]], "Output",
 CellChangeTimes->{
  3.557814117872868*^9, 3.557814169115678*^9, 3.5578142060146427`*^9, {
   3.557817164398828*^9, 3.557817174675177*^9}, 3.558194286422771*^9, {
   3.558325621636197*^9, 3.558325631250113*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"num", " ", "=", " ", 
  RowBox[{"N", "[", 
   FractionBox["18", 
    RowBox[{"200", " ", "E"}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.55782002366544*^9, 3.557820037836973*^9}}],

Cell[BoxData["0.03310914970542981`"], "Output",
 CellChangeTimes->{{3.557820026696706*^9, 3.55782003814025*^9}, 
   3.558194287225477*^9, {3.558325622340066*^9, 3.558325631294918*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["1", "num"]], "Input",
 CellChangeTimes->{{3.5578200386084013`*^9, 3.5578200397306223`*^9}}],

Cell[BoxData["30.203131427322724`"], "Output",
 CellChangeTimes->{
  3.557820040065209*^9, 3.558194287927124*^9, {3.558325623209465*^9, 
   3.5583256313518257`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"200", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox["InfAbsV", "2"], " ", "AbsJ", " ", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["AbsV"], " ", "AbsV0"}]]}], "\[Equal]", "1"}], ",", " ", 
   "AbsV"}], "]"}]], "Input",
 CellChangeTimes->{{3.557820278506793*^9, 3.5578203497443438`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"AbsV", "\[Rule]", 
    FractionBox[
     RowBox[{"40000", " ", 
      SuperscriptBox["AbsJ", "2"], " ", 
      SuperscriptBox["InfAbsV", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     SuperscriptBox["AbsV0", "2"]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.557820337785128*^9, 3.557820350062517*^9}, 
   3.558194289233438*^9, {3.5583256239983387`*^9, 3.5583256313968487`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"200", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     SuperscriptBox["InfAbsV", "2"], " ", "AbsJ", " ", 
     FractionBox["1", 
      RowBox[{"SqAbsV", " ", "AbsV0"}]]}], "\[Equal]", "1"}], ",", " ", 
   "SqAbsV"}], "]"}]], "Input",
 CellChangeTimes->{{3.557820446188922*^9, 3.557820453343835*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"SqAbsV", "\[Rule]", 
    FractionBox[
     RowBox[{"200", " ", "AbsJ", " ", 
      SuperscriptBox["InfAbsV", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "AbsV0"]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.557820453822584*^9, 3.558194289897751*^9, {3.558325624779242*^9, 
   3.5583256314504137`*^9}}]
}, Open  ]]
},
WindowSize->{981, 852},
WindowMargins->{{177, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit) (November 24, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1312, 29, 72, "Input"],
Cell[1882, 53, 2600, 37, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4519, 95, 3234, 95, 200, "Input"],
Cell[7756, 192, 878, 18, 42, "Output"],
Cell[8637, 212, 966, 20, 42, "Output"],
Cell[9606, 234, 939, 19, 40, "Output"],
Cell[10548, 255, 933, 19, 42, "Output"],
Cell[11484, 276, 903, 18, 46, "Output"],
Cell[12390, 296, 1440, 34, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13867, 335, 1914, 53, 162, "Input"],
Cell[15784, 390, 577, 9, 33, "Output"]
}, Open  ]],
Cell[16376, 402, 3652, 104, 372, "Input"],
Cell[CellGroupData[{
Cell[20053, 510, 1850, 55, 211, "Input"],
Cell[21906, 567, 703, 17, 66, "Output"],
Cell[22612, 586, 666, 16, 58, "Output"],
Cell[23281, 604, 922, 24, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24240, 633, 1846, 48, 124, "Input"],
Cell[26089, 683, 2338, 41, 73, "Output"],
Cell[28430, 726, 2794, 56, 63, "Output"],
Cell[31227, 784, 2792, 56, 63, "Output"]
}, Open  ]],
Cell[34034, 843, 3555, 100, 193, "Input"],
Cell[CellGroupData[{
Cell[37614, 947, 11934, 361, 905, "Input"],
Cell[49551, 1310, 629, 14, 64, "Output"],
Cell[50183, 1326, 869, 23, 64, "Output"],
Cell[51055, 1351, 1147, 32, 64, "Output"]
}, Open  ]],
Cell[52217, 1386, 111, 3, 57, "Input"],
Cell[CellGroupData[{
Cell[52353, 1393, 1572, 42, 108, "Input"],
Cell[53928, 1437, 593, 12, 63, "Output"],
Cell[54524, 1451, 491, 7, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55052, 1463, 1194, 27, 98, "Input"],
Cell[56249, 1492, 739, 19, 69, "Output"],
Cell[56991, 1513, 487, 11, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57515, 1529, 830, 21, 66, "Input"],
Cell[58348, 1552, 471, 8, 39, "Output"],
Cell[58822, 1562, 561, 12, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59420, 1579, 628, 19, 78, "Input"],
Cell[60051, 1600, 387, 9, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60475, 1614, 663, 19, 78, "Input"],
Cell[61141, 1635, 382, 9, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61560, 1649, 1276, 29, 78, "Input"],
Cell[62839, 1680, 801, 15, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63677, 1700, 998, 24, 101, "Input"],
Cell[64678, 1726, 195, 5, 59, "Output"],
Cell[64876, 1733, 343, 9, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65256, 1747, 2275, 56, 193, "Input"],
Cell[67534, 1805, 994, 22, 42, "Output"],
Cell[68531, 1829, 841, 17, 65, "Output"],
Cell[69375, 1848, 828, 16, 42, "Output"],
Cell[70206, 1866, 704, 13, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70947, 1884, 1160, 33, 146, "Input"],
Cell[72110, 1919, 347, 9, 85, "Output"],
Cell[72460, 1930, 467, 14, 69, "Output"],
Cell[72930, 1946, 415, 13, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73382, 1964, 229, 5, 33, "Input"],
Cell[73614, 1971, 1415, 41, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75066, 2017, 425, 10, 40, "Input"],
Cell[75494, 2029, 377, 10, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75908, 2044, 204, 5, 57, "Input"],
Cell[76115, 2051, 184, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76336, 2058, 119, 2, 57, "Input"],
Cell[76458, 2062, 165, 3, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76660, 2070, 396, 11, 62, "Input"],
Cell[77059, 2083, 454, 11, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77550, 2099, 381, 10, 59, "Input"],
Cell[77934, 2111, 378, 11, 58, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/WKBkappa.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    218725,       5480]
NotebookOptionsPosition[    210832,       5236]
NotebookOutlinePosition[    211272,       5253]
CellTagsIndexPosition[    211229,       5250]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Estimates", " ", "in", " ", "the", " ", "WKB"}], "-", 
    RowBox[{"regime", " ", "with", " ", "driving", " ", "function"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.475767506490981*^9, 3.4757675253481083`*^9}, {
  3.47878019838443*^9, 3.478780202263802*^9}, {3.478780373526251*^9, 
  3.478780384910803*^9}, {3.48581053990793*^9, 3.485810550863372*^9}, {
  3.48581064035106*^9, 3.485810658054655*^9}, {3.4860534767817907`*^9, 
  3.486053490731186*^9}, {3.496304534315205*^9, 3.496304542448606*^9}, {
  3.52137159219242*^9, 3.521371595428803*^9}, {3.521371632950224*^9, 
  3.521371634483601*^9}, {3.526879462560957*^9, 3.526879464140518*^9}, {
  3.580700914021269*^9, 3.5807009215499773`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Remove", "::", "rmnsm"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"There are no symbols matching \
\\\"\[NoBreak]\\!\\(\\\"Global`*\\\"\\)\[NoBreak]\\\". \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Remove\\\", ButtonNote -> \
\\\"Remove::rmnsm\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583247238536728*^9}],

Cell[BoxData[
 RowBox[{"19", ".", "7", ".", "2013"}]], "Output",
 CellChangeTimes->{
  3.4756700505225763`*^9, {3.475673017042454*^9, 3.475673046222045*^9}, 
   3.475684263358334*^9, 3.475690320117921*^9, 3.4756911007489634`*^9, 
   3.475691421199299*^9, 3.475693566243065*^9, 3.475750927123252*^9, 
   3.475760041013557*^9, 3.475760119268402*^9, 3.4757613061322937`*^9, 
   3.47576156315327*^9, 3.475767453321225*^9, 3.478780205372056*^9, 
   3.4787803228666697`*^9, 3.47878038561495*^9, 3.485709680926202*^9, 
   3.485710466290085*^9, 3.485773091389978*^9, 3.4857755459970007`*^9, 
   3.4857755853233767`*^9, 3.4857757299004297`*^9, 3.485810658796804*^9, 
   3.48594938897887*^9, 3.485954752793417*^9, 3.4862984995835857`*^9, 
   3.493545173638582*^9, 3.493730612973226*^9, 3.494084598567842*^9, 
   3.4941469474094763`*^9, 3.4941469821143417`*^9, 3.494147020085292*^9, 
   3.4942143580123034`*^9, 3.49421667771458*^9, 3.494426434995013*^9, 
   3.494426527223948*^9, 3.494426573221113*^9, 3.49442665407408*^9, {
   3.494426794817328*^9, 3.494426814812904*^9}, 3.49442703007234*^9, 
   3.49484964737418*^9, 3.495512089780851*^9, 3.4957918129711847`*^9, 
   3.4963001963313007`*^9, 3.496466303145743*^9, 3.521371652593309*^9, 
   3.5214376563789663`*^9, 3.526704270271756*^9, 3.526798940264176*^9, 
   3.5268073702691393`*^9, 3.5268090576650143`*^9, 3.526874368929371*^9, 
   3.526875400259346*^9, 3.526879342967922*^9, 3.58070092320245*^9, 
   3.580702071063342*^9, 3.581072044879138*^9, 3.581083999979577*^9, 
   3.581129302871307*^9, 3.581129423034679*^9, 3.5811295450433693`*^9, 
   3.581174484834503*^9, 3.5812262601319637`*^9, 3.581302887817675*^9, 
   3.581305469592195*^9, 3.58132485549728*^9, 3.581326654816115*^9, 
   3.58132754252986*^9, 3.581342998415183*^9, 3.5814002559540997`*^9, 
   3.5832472386608667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "tilde"}], "-", "equations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"yteq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Vt", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"ReVt", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"ImVt", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Alpha]eq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Beta]teq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", " ", 
       RowBox[{
        RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]rep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], 
       "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.", 
         " ", "\[Alpha]eq"}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.",
            " ", "\[Alpha]eq"}], ")"}], ",", " ", "u"}], "]"}]}]}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.475760152690621*^9, 3.475760296413397*^9}, {
  3.485810663912609*^9, 3.485810678200348*^9}, {3.485810744934455*^9, 
  3.485810774355241*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["yt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Vt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.583247238840251*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReVt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.5832472389215107`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Beta]t", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ImVt", "[", "u", "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.5832472389270687`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.583247238932373*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "u", "]"}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.58324723908206*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ReV", "[", "u", "]"}], "-", 
     RowBox[{"ReVt", "[", "u", "]"}], "-", 
     SuperscriptBox[
      RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ReV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["ReVt", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]t", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.583247239087626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "u_", "]"}], " ", "=", " ", 
   RowBox[{"U", "[", "u", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"det", " ", "=", " ", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"W", "[", "u", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}]}], " ", "+", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"W", "'"}], "[", "u", "]"}], "2"], "-", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"W", "[", "u", "]"}], "-", 
      RowBox[{"U", "[", "u", "]"}]}], "]"}], " ", 
    RowBox[{"R", "[", "u", "]"}]}], "+", " ", 
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], " ", 
    RowBox[{"\[Beta]", "[", "u", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"detalt", " ", "=", " ", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
      RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], "+", " ", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReV", "[", "u", "]"}], ",", " ", "u"}], "]"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReVt", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ")"}]}], 
   "-", " ", 
   RowBox[{
    RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
    RowBox[{"ImVt", "[", "u", "]"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
    RowBox[{"ImV", "[", "u", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"det", " ", "/.", " ", "Urep2"}], "]"}], " ", "-", " ", 
    "detalt"}], "]"}], " ", "/.", " ", "\[Beta]teq"}]}], "Input",
 CellChangeTimes->{{3.485695176212305*^9, 3.4856951805857277`*^9}, {
  3.485695665982683*^9, 3.4856956948714542`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"U", "[", "u", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
  RowBox[{
   RowBox[{"ImV", "[", "u", "]"}], " ", 
   RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "2"]}]], "Output",
 CellChangeTimes->{{3.485695154758101*^9, 3.48569518188523*^9}, {
   3.485695667991438*^9, 3.485695695887205*^9}, 3.4856957509670677`*^9, 
   3.485699964655439*^9, 3.4857001159157343`*^9, 3.485700163043048*^9, 
   3.485700216297961*^9, 3.485700485389015*^9, 3.48570077295914*^9, 
   3.485702150046468*^9, 3.48570221521999*^9, 3.485702951033983*^9, 
   3.48577554927675*^9, 3.48577558746502*^9, 3.485775730260332*^9, 
   3.4858107872086067`*^9, 3.485949390668837*^9, 3.485954754214418*^9, 
   3.4862985010728273`*^9, 3.4935451760604677`*^9, 3.493730616191512*^9, 
   3.494084604142174*^9, 3.494146947664014*^9, 3.494146982402001*^9, 
   3.494147020321291*^9, 3.4942143617685423`*^9, 3.49421667800216*^9, 
   3.4944264373482513`*^9, 3.4944265275083714`*^9, 3.4944265757901363`*^9, 
   3.494426656216268*^9, {3.4944267950617857`*^9, 3.494426815048892*^9}, 
   3.494427030345482*^9, 3.494849649557308*^9, 3.495512092068158*^9, 
   3.495791813239964*^9, 3.496300198655604*^9, 3.496466304751782*^9, 
   3.5213716556983147`*^9, 3.5214376584446487`*^9, 3.52670427202884*^9, 
   3.526798941717828*^9, 3.526807371755679*^9, 3.526809059020174*^9, 
   3.526874370615876*^9, 3.526875401386647*^9, 3.526879344643353*^9, 
   3.580700977824841*^9, 3.58070207379521*^9, 3.581072047249611*^9, 
   3.581084002044331*^9, 3.581129312764216*^9, 3.581129425358029*^9, 
   3.581129547346713*^9, 3.5811744866859493`*^9, 3.581226260515435*^9, 
   3.581302890001507*^9, 3.5813054698804483`*^9, 3.581324855792512*^9, 
   3.5813266551233177`*^9, 3.581327544090857*^9, 3.5813429988595037`*^9, 
   3.581400256257268*^9, 3.583247239128963*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ReV", "[", "u", "]"}], "-", 
     RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
   RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
  RowBox[{
   RowBox[{"ImV", "[", "u", "]"}], " ", 
   RowBox[{"\[Beta]", "[", "u", "]"}]}], "-", 
  RowBox[{
   RowBox[{"ImVt", "[", "u", "]"}], " ", 
   RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ReV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["ReVt", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.485695154758101*^9, 3.48569518188523*^9}, {
   3.485695667991438*^9, 3.485695695887205*^9}, 3.4856957509670677`*^9, 
   3.485699964655439*^9, 3.4857001159157343`*^9, 3.485700163043048*^9, 
   3.485700216297961*^9, 3.485700485389015*^9, 3.48570077295914*^9, 
   3.485702150046468*^9, 3.48570221521999*^9, 3.485702951033983*^9, 
   3.48577554927675*^9, 3.48577558746502*^9, 3.485775730260332*^9, 
   3.4858107872086067`*^9, 3.485949390668837*^9, 3.485954754214418*^9, 
   3.4862985010728273`*^9, 3.4935451760604677`*^9, 3.493730616191512*^9, 
   3.494084604142174*^9, 3.494146947664014*^9, 3.494146982402001*^9, 
   3.494147020321291*^9, 3.4942143617685423`*^9, 3.49421667800216*^9, 
   3.4944264373482513`*^9, 3.4944265275083714`*^9, 3.4944265757901363`*^9, 
   3.494426656216268*^9, {3.4944267950617857`*^9, 3.494426815048892*^9}, 
   3.494427030345482*^9, 3.494849649557308*^9, 3.495512092068158*^9, 
   3.495791813239964*^9, 3.496300198655604*^9, 3.496466304751782*^9, 
   3.5213716556983147`*^9, 3.5214376584446487`*^9, 3.52670427202884*^9, 
   3.526798941717828*^9, 3.526807371755679*^9, 3.526809059020174*^9, 
   3.526874370615876*^9, 3.526875401386647*^9, 3.526879344643353*^9, 
   3.580700977824841*^9, 3.58070207379521*^9, 3.581072047249611*^9, 
   3.581084002044331*^9, 3.581129312764216*^9, 3.581129425358029*^9, 
   3.581129547346713*^9, 3.5811744866859493`*^9, 3.581226260515435*^9, 
   3.581302890001507*^9, 3.5813054698804483`*^9, 3.581324855792512*^9, 
   3.5813266551233177`*^9, 3.581327544090857*^9, 3.5813429988595037`*^9, 
   3.581400256257268*^9, 3.583247239135838*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.485695154758101*^9, 3.48569518188523*^9}, {
   3.485695667991438*^9, 3.485695695887205*^9}, 3.4856957509670677`*^9, 
   3.485699964655439*^9, 3.4857001159157343`*^9, 3.485700163043048*^9, 
   3.485700216297961*^9, 3.485700485389015*^9, 3.48570077295914*^9, 
   3.485702150046468*^9, 3.48570221521999*^9, 3.485702951033983*^9, 
   3.48577554927675*^9, 3.48577558746502*^9, 3.485775730260332*^9, 
   3.4858107872086067`*^9, 3.485949390668837*^9, 3.485954754214418*^9, 
   3.4862985010728273`*^9, 3.4935451760604677`*^9, 3.493730616191512*^9, 
   3.494084604142174*^9, 3.494146947664014*^9, 3.494146982402001*^9, 
   3.494147020321291*^9, 3.4942143617685423`*^9, 3.49421667800216*^9, 
   3.4944264373482513`*^9, 3.4944265275083714`*^9, 3.4944265757901363`*^9, 
   3.494426656216268*^9, {3.4944267950617857`*^9, 3.494426815048892*^9}, 
   3.494427030345482*^9, 3.494849649557308*^9, 3.495512092068158*^9, 
   3.495791813239964*^9, 3.496300198655604*^9, 3.496466304751782*^9, 
   3.5213716556983147`*^9, 3.5214376584446487`*^9, 3.52670427202884*^9, 
   3.526798941717828*^9, 3.526807371755679*^9, 3.526809059020174*^9, 
   3.526874370615876*^9, 3.526875401386647*^9, 3.526879344643353*^9, 
   3.580700977824841*^9, 3.58070207379521*^9, 3.581072047249611*^9, 
   3.581084002044331*^9, 3.581129312764216*^9, 3.581129425358029*^9, 
   3.581129547346713*^9, 3.5811744866859493`*^9, 3.581226260515435*^9, 
   3.581302890001507*^9, 3.5813054698804483`*^9, 3.581324855792512*^9, 
   3.5813266551233177`*^9, 3.581327544090857*^9, 3.5813429988595037`*^9, 
   3.581400256257268*^9, 3.583247239140863*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Equations", " ", "for", " ", "R", " ", "and", " ", "\[Beta]", " ", "from",
     " ", "invariant", " ", "region", " ", "paper"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eq1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "==", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["s", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]]}], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]", "[", "u", "]"}], " ", 
          RowBox[{"ImV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], " ", "+", " ", 
       RowBox[{"s", " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "\[Equal]", " ", 
      FractionBox[
       RowBox[{"U", "[", "u", "]"}], 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"R\[Beta]rep", " ", "=", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"eq1", ",", " ", "eq2"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"R", "[", "u", "]"}], ",", " ", 
           RowBox[{"\[Beta]", "[", "u", "]"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["s", "2"]], "\[Rule]", "1"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"UR\[Beta]eq", " ", "=", " ", 
    RowBox[{
     RowBox[{"U", "[", "u", "]"}], " ", "\[Equal]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"eq2", ",", " ", 
           RowBox[{"U", "[", "u", "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], ")"}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.485773821078389*^9, 3.485773979630265*^9}, {
  3.485775699092309*^9, 3.485775719613346*^9}, {3.5811293318589354`*^9, 
  3.5811293321392813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", 
        RowBox[{"\[Integral]", 
         RowBox[{
          RowBox[{
           RowBox[{"ImV", "[", "u", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
          RowBox[{"\[DifferentialD]", "u"}]}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"\[Sigma]", "[", "u", "]"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
         RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Integral]", 
       RowBox[{
        RowBox[{
         RowBox[{"ImV", "[", "u", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
         RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775720197404*^9, 3.485775730460446*^9}, 
   3.4858107937013617`*^9, 3.485949391372456*^9, 3.48595475488453*^9, 
   3.486298501815805*^9, 3.4935451773207817`*^9, 3.4937306168639803`*^9, 
   3.494084604706625*^9, 3.494146947747538*^9, 3.494146982620185*^9, 
   3.4941470204056673`*^9, 3.494214362999592*^9, 3.49421667821961*^9, 
   3.494426437911981*^9, 3.494426527595211*^9, 3.49442657680536*^9, 
   3.4944266573786373`*^9, {3.4944267951452637`*^9, 3.494426815234599*^9}, 
   3.494427030434108*^9, 3.494849650076028*^9, 3.4955120926096687`*^9, 
   3.4957918134241962`*^9, 3.496300199248069*^9, 3.496466305488453*^9, 
   3.521371657035654*^9, 3.5214376607432947`*^9, 3.526704273385415*^9, 
   3.526798942474505*^9, 3.5268073727017717`*^9, 3.52680905971801*^9, 
   3.526874371632696*^9, 3.5268754022787027`*^9, 3.52687934555898*^9, 
   3.580700982668725*^9, 3.580702075137327*^9, 3.581072048390332*^9, 
   3.581084003404071*^9, {3.5811293167946*^9, 3.581129333255282*^9}, 
   3.581129435819068*^9, 3.581129548625813*^9, 3.5811744886196537`*^9, 
   3.581226260717338*^9, 3.5813028913416862`*^9, 3.5813054699567013`*^9, 
   3.581324855871706*^9, 3.581326655201498*^9, 3.5813275448050613`*^9, 
   3.5813429989799643`*^9, 3.581400256398623*^9, 3.58324723925368*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", "u", "]"}], "\[Equal]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", "[", "u", "]"}], "-", 
     RowBox[{"s", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", "[", "u", "]"}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.485775720197404*^9, 3.485775730460446*^9}, 
   3.4858107937013617`*^9, 3.485949391372456*^9, 3.48595475488453*^9, 
   3.486298501815805*^9, 3.4935451773207817`*^9, 3.4937306168639803`*^9, 
   3.494084604706625*^9, 3.494146947747538*^9, 3.494146982620185*^9, 
   3.4941470204056673`*^9, 3.494214362999592*^9, 3.49421667821961*^9, 
   3.494426437911981*^9, 3.494426527595211*^9, 3.49442657680536*^9, 
   3.4944266573786373`*^9, {3.4944267951452637`*^9, 3.494426815234599*^9}, 
   3.494427030434108*^9, 3.494849650076028*^9, 3.4955120926096687`*^9, 
   3.4957918134241962`*^9, 3.496300199248069*^9, 3.496466305488453*^9, 
   3.521371657035654*^9, 3.5214376607432947`*^9, 3.526704273385415*^9, 
   3.526798942474505*^9, 3.5268073727017717`*^9, 3.52680905971801*^9, 
   3.526874371632696*^9, 3.5268754022787027`*^9, 3.52687934555898*^9, 
   3.580700982668725*^9, 3.580702075137327*^9, 3.581072048390332*^9, 
   3.581084003404071*^9, {3.5811293167946*^9, 3.581129333255282*^9}, 
   3.581129435819068*^9, 3.581129548625813*^9, 3.5811744886196537`*^9, 
   3.581226260717338*^9, 3.5813028913416862`*^9, 3.5813054699567013`*^9, 
   3.581324855871706*^9, 3.581326655201498*^9, 3.5813275448050613`*^9, 
   3.5813429989799643`*^9, 3.581400256398623*^9, 3.5832472392609587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Differential", " ", "equations", " ", "for", " ", "R", " ", "and", " ", 
    "\[Beta]", " ", "from", " ", "invariant", " ", "region", " ", "paper"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rel1", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Sigma]", "[", "u", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
               RowBox[{"s", " ", 
                RowBox[{"R", "[", "u", "]"}]}]}], ")"}]}], " ", "/.", " ", 
            "\[Sigma]rep"}], ")"}], ",", " ", "u"}], "]"}]}], " ", "\[Equal]",
        " ", 
       RowBox[{"ImV", "[", "u", "]"}]}], " ", "/.", " ", "\[Sigma]rep"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"rel2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"R", "[", "u", "]"}], "2"], "-", " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", "u", "]"}], "2"], " ", "-", " ", 
           RowBox[{"U", "[", "u", "]"}]}], " ", "/.", " ", "Urep2"}], ",", 
         " ", "u"}], "]"}], " ", "/.", " ", "\[Beta]teq"}], ")"}], "\[Equal]",
      "0"}]}], "\[IndentingNewLine]", 
   RowBox[{"R\[Beta]eq", " ", "=", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rel1", ",", " ", "rel2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "'"}], "[", "u", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"R", "'"}], "[", "u", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.47878040363739*^9, 3.4787805029332237`*^9}, {
   3.4787934787313967`*^9, 3.478793509041453*^9}, 3.4787935656615143`*^9, {
   3.478793599467905*^9, 3.4787936036820707`*^9}, 3.478793769363062*^9, {
   3.478793843324251*^9, 3.4787938513447866`*^9}, {3.4857757479664392`*^9, 
   3.485775770733169*^9}, {3.485775820290058*^9, 3.4857758214169273`*^9}, {
   3.4857758516405077`*^9, 3.485775851784498*^9}, {3.4857759120592823`*^9, 
   3.4857759121210546`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImV", "[", "u", "]"}], "+", 
   RowBox[{"2", " ", "s", " ", 
    RowBox[{"R", "[", "u", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
   RowBox[{"s", " ", 
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
    RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.58324723930936*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImVt", "[", "u", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"R", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["ReV", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "+", 
   RowBox[{
    SuperscriptBox["ReVt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.583247239316057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"R", "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"R", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ImV", "[", "u", "]"}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"R", "[", "u", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "u", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ImVt", "[", "u", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
               RowBox[{"\[Beta]t", "[", "u", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["ReV", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["ReVt", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "u", "]"}], "-", 
         RowBox[{"s", " ", 
          RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"ImV", "[", "u", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"R", "[", "u", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]", "[", "u", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ImVt", "[", "u", "]"}], " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["ReV", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "-", 
       RowBox[{
        SuperscriptBox["ReVt", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.583247239322027*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"R", "[", "u", "]"}]}], " ", "-", " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], " ", "/.",
      " ", "R\[Beta]eq"}], " ", "/.", " ", "\[Beta]teq"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "can", " ", "be", " ", "integrated"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]eq", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Kappa]rep", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "u", "]"}], " ", "\[Rule]", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Sigma]", "[", "u", "]"}]], " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", "-", " ", 
          RowBox[{"ImVt", "[", "u", "]"}]}], ")"}]}], ",", " ", "u"}], 
      "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]rep", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
     RowBox[{"\[Beta]", "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Rrep", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
     RowBox[{"R", "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.485775782901465*^9, 3.485775885455757*^9}, {
  3.485775915504937*^9, 3.485775961940207*^9}, {3.485776264630248*^9, 
  3.485776267565607*^9}, {3.4858108218025723`*^9, 3.4858108221554127`*^9}, {
  3.49354533865558*^9, 3.493545373962183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImV", "[", "u", "]"}], "-", 
  RowBox[{"ImVt", "[", "u", "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s", " ", 
      RowBox[{"R", "[", "u", "]"}]}], "-", 
     RowBox[{"\[Beta]", "[", "u", "]"}], "+", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.583247239373749*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{"\[Integral]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ImV", "[", "u", "]"}], "-", 
         RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}], 
    RowBox[{"\[Sigma]", "[", "u", "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.5832472394318857`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"R", "[", "u", "]"}]}], "+", 
    RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
    RowBox[{"\[Kappa]", "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.583247239437539*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Beta]", "[", "u", "]"}], "-", 
     RowBox[{"\[Beta]t", "[", "u", "]"}], "-", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}], "s"]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.583247239442893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "determinator", " ", "involving", " ", "\[Kappa]"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"detex", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"detalt", " ", "/.", " ", "\[Kappa]eq"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ex1", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
       ")"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ex2", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", " ", 
        RowBox[{
         RowBox[{"R", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ex3", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ReV", "'"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ReVt", "'"}], "[", "u", "]"}], "\[Rule]", "0"}]}], 
         "}"}]}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ex4", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{
         RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "detex", " ", "-", " ", "ex1", " ", "-", " ", "ex2", " ", "-", "ex3", "-",
      " ", "ex4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.485775949731913*^9, 3.485775970638651*^9}, {
  3.4857760187674294`*^9, 3.4857762188792963`*^9}, {3.485776321681641*^9, 
  3.485776328699853*^9}, {3.5811294461469183`*^9, 3.5811294531375313`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "-", 
    RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
  RowBox[{"\[Alpha]", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.583247239478731*^9}],

Cell[BoxData[
 RowBox[{"s", " ", 
  RowBox[{"ImV", "[", "u", "]"}], " ", 
  RowBox[{"R", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.583247239484767*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ReV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "-", 
    RowBox[{
     SuperscriptBox["ReVt", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.583247239489262*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], "-", 
    RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
  RowBox[{"\[Beta]t", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.583247239493908*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImV", "[", "u", "]"}], " ", 
  RowBox[{"\[Kappa]", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5832472394983797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Derive", " ", "the", " ", "relation", " ", "for", " ", "\[Kappa]"}], " ",
     "\[PlusMinus]", " ", "R"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eq1", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], "-", 
        RowBox[{"s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}], " ", "-", " ", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "[", "u", "]"}], "-", 
         RowBox[{"s", " ", 
          RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "/.", " ", 
        "\[Beta]rep"}], "]"}]}], " ", "/.", " ", 
     RowBox[{
      SuperscriptBox["s", "2"], "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"eq2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}], " ", "-", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"Rpm\[Beta]", " ", "/.", " ", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"UR\[Beta]eq", " ", "/.", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"R", "[", "u", "]"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "\[Rule]", " ", 
               "Rpm\[Beta]"}]}], ",", " ", "Rpm\[Beta]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", "\[Beta]rep"}], 
        "]"}], " ", "/.", " ", 
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], "]"}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.581085152571154*^9, 3.581085174161936*^9}, {
  3.5810852932030993`*^9, 3.581085350916018*^9}, {3.581085472874737*^9, 
  3.581085473821515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "u", "]"}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"\[Kappa]", "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.581085153453409*^9, 3.5810851745812902`*^9}, {
   3.581085297410119*^9, 3.581085315654922*^9}, {3.581085353799161*^9, 
   3.581085357178577*^9}, 3.5810854827454863`*^9, 3.581129559279998*^9, 
   3.5811744999299726`*^9, 3.5812262610680313`*^9, 3.581302898126976*^9, 
   3.581305470283246*^9, 3.581324856158461*^9, 3.5813266554895983`*^9, 
   3.581327550460039*^9, 3.581342999339342*^9, 3.581400256728444*^9, 
   3.583247239544773*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "u", "]"}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{"U", "[", "u", "]"}], 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.581085153453409*^9, 3.5810851745812902`*^9}, {
   3.581085297410119*^9, 3.581085315654922*^9}, {3.581085353799161*^9, 
   3.581085357178577*^9}, 3.5810854827454863`*^9, 3.581129559279998*^9, 
   3.5811744999299726`*^9, 3.5812262610680313`*^9, 3.581302898126976*^9, 
   3.581305470283246*^9, 3.581324856158461*^9, 3.5813266554895983`*^9, 
   3.581327550460039*^9, 3.581342999339342*^9, 3.581400256728444*^9, 
   3.5832472395508823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Rrep2", " ", "=", " ", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eq1", "+", "eq2"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{"R", "[", "u", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", " ", 
   RowBox[{
    SuperscriptBox["s", "2"], "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Rrep3", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"Rrep2", " ", "/.", " ", "Urep2"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", "u", "]"}], " ", "+", " ", 
     RowBox[{"s", " ", 
      RowBox[{"R", "[", "u", "]"}]}]}], " ", "/.", " ", "Rrep3"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.581085321223971*^9, 3.58108532308438*^9}, {
  3.581085364516007*^9, 3.581085405795147*^9}, {3.581085496075213*^9, 
  3.5810854962984333`*^9}, {3.581086178145163*^9, 3.581086208582955*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
         RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], "2"]}], 
     RowBox[{"2", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
        RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.5810853236877337`*^9, {3.581085362261788*^9, 3.581085406318836*^9}, {
   3.581085486754233*^9, 3.581085496879862*^9}, {3.581086179614555*^9, 
   3.581086209616714*^9}, 3.581129565196134*^9, 3.581174502165707*^9, 
   3.5812262611330223`*^9, 3.581302904154516*^9, 3.5813054703467913`*^9, 
   3.581324856226605*^9, 3.581326655554667*^9, 3.581327551479073*^9, 
   3.581342999401876*^9, 3.5814002567760067`*^9, 3.583247239590789*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "-", 
      RowBox[{"ReVt", "[", "u", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5810853236877337`*^9, {3.581085362261788*^9, 3.581085406318836*^9}, {
   3.581085486754233*^9, 3.581085496879862*^9}, {3.581086179614555*^9, 
   3.581086209616714*^9}, 3.581129565196134*^9, 3.581174502165707*^9, 
   3.5812262611330223`*^9, 3.581302904154516*^9, 3.5813054703467913`*^9, 
   3.581324856226605*^9, 3.581326655554667*^9, 3.581327551479073*^9, 
   3.581342999401876*^9, 3.5814002567760067`*^9, 3.583247239649775*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ReV", "[", "u", "]"}]}], "+", 
   RowBox[{"ReVt", "[", "u", "]"}], "+", 
   SuperscriptBox[
    RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.5810853236877337`*^9, {3.581085362261788*^9, 3.581085406318836*^9}, {
   3.581085486754233*^9, 3.581085496879862*^9}, {3.581086179614555*^9, 
   3.581086209616714*^9}, 3.581129565196134*^9, 3.581174502165707*^9, 
   3.5812262611330223`*^9, 3.581302904154516*^9, 3.5813054703467913`*^9, 
   3.581324856226605*^9, 3.581326655554667*^9, 3.581327551479073*^9, 
   3.581342999401876*^9, 3.5814002567760067`*^9, 3.5832472396554403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Try", " ", "to", " ", "simplify", " ", "the", " ", "form", " ", "of", " ",
     "the", " ", "determinator"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Filter", "[", 
      RowBox[{"x_", ",", " ", "term_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"x", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"x", " ", "/.", " ", 
         RowBox[{"term", "\[Rule]", "0"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tot", " ", "=", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"detex", " ", "/.", " ", "Rrep3"}], "]"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ReVmVt", " ", "+", " ", 
       RowBox[{"ReVt", "[", "u", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Filter", "[", 
    RowBox[{"tot", ",", " ", "ReVmVt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5810866056173773`*^9, 3.581086615318759*^9}, {
   3.581086652143298*^9, 3.581086691429247*^9}, 3.581086756424074*^9, {
   3.5811295712631817`*^9, 3.581129594343609*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"ImV", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ReVmVt"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
        RowBox[{"\[Kappa]", "[", "u", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"ReVt", "[", "u", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"ReVmVt", "+", 
          RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"\[Alpha]", "[", "u", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ImVt", "[", "u", "]"}], " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["ReV", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "-", 
       RowBox[{
        SuperscriptBox["ReVt", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.5811295950739098`*^9, 3.581174507200321*^9, 
  3.581226261369753*^9, 3.58130291052116*^9, 3.581305470415741*^9, 
  3.581324856293292*^9, 3.58132665562167*^9, 3.5813275523624973`*^9, 
  3.5813429994757547`*^9, 3.58140025688824*^9, 3.583247239705022*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"ReVmVt", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ImV", "[", "u", "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
        RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.5811295950739098`*^9, 3.581174507200321*^9, 
  3.581226261369753*^9, 3.58130291052116*^9, 3.581305470415741*^9, 
  3.581324856293292*^9, 3.58132665562167*^9, 3.5813275523624973`*^9, 
  3.5813429994757547`*^9, 3.58140025688824*^9, 3.583247239749403*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Derive", " ", "the", " ", "general", " ", "differential", " ", 
    "equations", " ", "for", " ", "R", " ", "and", " ", "\[Beta]"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"R\[Beta]p", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "UR\[Beta]eq", "]"}], ",", " ", "u"}], "]"}],
         ",", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Beta]", "[", "u", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "u", "]"}], " ", "/.", " ", 
             "\[Kappa]eq"}], ")"}]}], ",", " ", "u"}], "]"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "'"}], "[", "u", "]"}], ",", " ", 
        RowBox[{
         RowBox[{"\[Beta]", "'"}], "[", "u", "]"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.58117450966026*^9, 3.581174533349339*^9}, {
  3.581175054186677*^9, 3.581175060785232*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["U", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Beta]t", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R", "[", "u", "]"}], "-", 
         RowBox[{
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{
         SuperscriptBox["U", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"R", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Beta]t", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"R", "[", "u", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "\[Prime]",
          MultilineFunction->None], "[", "u", "]"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"R", "[", "u", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.581175062226964*^9, 3.581175359905951*^9, 
  3.581226261416739*^9, 3.581302915707176*^9, 3.581305470484681*^9, 
  3.581324856360319*^9, 3.581326655725232*^9, 3.581327553618165*^9, 
  3.581342999618073*^9, 3.581400256950643*^9, 3.5832472398904943`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R\[Beta]eq2", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"R\[Beta]p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", "\[Beta]rep"}], "]"}],
      " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "4"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        SuperscriptBox["s", "3"], "\[Rule]", "s"}]}], "}"}]}], ",", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"R\[Beta]p", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "/.", " ", "Rrep"}], "]"}], " ", 
     "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "4"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        SuperscriptBox["s", "3"], "\[Rule]", "s"}]}], "}"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.581174809267476*^9, 3.5811748593530416`*^9}, {
  3.5811749846725187`*^9, 3.581174984920864*^9}, {3.581175165199637*^9, 
  3.581175182524485*^9}, {3.58117533967924*^9, 3.581175342542033*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", " ", 
           RowBox[{"R", "[", "u", "]"}]}], "+", 
          RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
          RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]t", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
         RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["U", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "u", "]"}], "-", 
          RowBox[{"\[Beta]t", "[", "u", "]"}], "-", 
          RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]t", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "\[Prime]",
            MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
         RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5811748177229967`*^9, 3.581174860789887*^9}, 
   3.581174985637138*^9, 3.581175067347774*^9, 3.581175185635653*^9, 
   3.5811753611274977`*^9, 3.581226261500058*^9, 3.581302916729066*^9, 
   3.5813054705705*^9, 3.581324856447764*^9, 3.581326655812875*^9, 
   3.581327554597747*^9, 3.581342999698395*^9, 3.581400257036152*^9, 
   3.583247239967668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rp", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R", "'"}], "[", "u", "]"}], " ", "/.", " ", "R\[Beta]eq2"}], 
    " ", "/.", " ", "\[Beta]rep"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"AR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"R", "[", "u", "]"}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{"Rp", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"Rp", " ", "/.", " ", 
         RowBox[{
          RowBox[{"R", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], "]"}]}], 
    " ", "/.", " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"exR", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Rp", " ", "-", " ", 
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], " ", "AR"}]}], "]"}], " ", "/.", " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]t", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Kappa]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{
    RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
    RowBox[{"\[Kappa]", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.58117519991432*^9, 3.5811753629481697`*^9, 
  3.5812262615633907`*^9, 3.581302917865983*^9, 3.581305470621554*^9, 
  3.581324856508238*^9, 3.581326655871008*^9, 3.581327555297264*^9, 
  3.5813429998406363`*^9, 3.5814002572061863`*^9, 3.5832472401054153`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Beta]t", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
   RowBox[{"2", " ", "s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.58117519991432*^9, 3.5811753629481697`*^9, 
  3.5812262615633907`*^9, 3.581302917865983*^9, 3.581305470621554*^9, 
  3.581324856508238*^9, 3.581326655871008*^9, 3.581327555297264*^9, 
  3.5813429998406363`*^9, 3.5814002572061863`*^9, 3.583247240205936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]p", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "'"}], "[", "u", "]"}], " ", "/.", " ", 
     "R\[Beta]eq2"}], " ", "/.", " ", "Rrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A\[Beta]", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Beta]", "[", "u", "]"}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Beta]p", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]p", " ", "/.", " ", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], 
      "]"}]}], " ", "/.", " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ex\[Beta]", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"\[Beta]p", " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", "A\[Beta]"}]}], "]"}], " ", "/.",
     " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]t", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Kappa]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{
    RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
    RowBox[{"\[Kappa]", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{3.581175218341588*^9, 3.581175364280776*^9, 
  3.581226261705143*^9, 3.5813029192251472`*^9, 3.581305470908762*^9, 
  3.581324856823666*^9, 3.5813266561518717`*^9, 3.581327556558766*^9, 
  3.581342999984174*^9, 3.5814002573450623`*^9, 3.583247240246773*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Beta]t", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]", "\[Prime]",
         MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.581175218341588*^9, 3.581175364280776*^9, 
  3.581226261705143*^9, 3.5813029192251472`*^9, 3.581305470908762*^9, 
  3.581324856823666*^9, 3.5813266561518717`*^9, 3.581327556558766*^9, 
  3.581342999984174*^9, 3.5814002573450623`*^9, 3.583247240296824*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AR", " ", "-", " ", "A\[Beta]"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.58117539598302*^9, 3.581226261806332*^9, 
  3.5813029255780897`*^9, 3.581305471013652*^9, 3.581324856922748*^9, 
  3.5813266562615128`*^9, 3.581327557665269*^9, 3.5813430000867434`*^9, 
  3.5814002574467783`*^9, 3.5832472403458147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Bcoeff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["exR", "s"], "+", " ", "ex\[Beta]"}], ")"}]}], " ", "]"}],
     "/.", " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], "/.", " ", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["s", "2"]], "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Ccoeff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["exR", "s"]}], "+", " ", "ex\[Beta]"}], ")"}]}], "]"}], 
    " ", "/.", " ", 
    RowBox[{
     SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], " ", "/.", " ", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["s", "2"]], "\[Rule]", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.581175413216395*^9, 3.581175451222734*^9}, {
  3.5811756433917933`*^9, 3.5811756466870117`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.581175408132493*^9, 3.581175452637622*^9}, 
   3.581175647816627*^9, 3.581226262022788*^9, 3.581303110794758*^9, 
   3.5813054712332993`*^9, 3.581324857143908*^9, 3.581326656482037*^9, 
   3.581327558950123*^9, 3.5813430003047123`*^9, 3.581400257668466*^9, 
   3.583247240563211*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Beta]t", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Kappa]", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.581175408132493*^9, 3.581175452637622*^9}, 
   3.581175647816627*^9, 3.581226262022788*^9, 3.581303110794758*^9, 
   3.5813054712332993`*^9, 3.581324857143908*^9, 3.581326656482037*^9, 
   3.581327558950123*^9, 3.5813430003047123`*^9, 3.581400257668466*^9, 
   3.583247240737364*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "general", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"V", "[", "u", "]"}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         SqrtBox[
          RowBox[{"V", "[", "u", "]"}]], "+", 
         RowBox[{"f", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
      RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"Simplify", "[", 
      FractionBox[
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], ",", 
         "u"}], "]"}], 
       RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VA", "[", "u_", "]"}], " ", "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RsV", "[", "u", "]"}], " ", "+", " ", 
        RowBox[{"I", " ", 
         RowBox[{"IsV", "[", "u", "]"}]}]}], ")"}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fA", "[", "u_", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Ref", "[", "u", "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Imf", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"realim", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", " ", "\[Rule]", " ", "VA"}], ",", " ", 
       RowBox[{"f", "\[Rule]", " ", "fA"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.485777981885345*^9, 3.485778093897274*^9}, {
   3.4857781598777*^9, 3.485778161981227*^9}, 3.485778542184884*^9, {
   3.485811273378883*^9, 3.4858112915199537`*^9}, {3.485811446815671*^9, 
   3.485811529418592*^9}, {3.485811791363604*^9, 3.485811820272049*^9}, {
   3.485811931015133*^9, 3.485812073156557*^9}, 3.485812120992859*^9, {
   3.4858121523630257`*^9, 3.4858121801296*^9}, {3.4858122116132717`*^9, 
   3.485812242025064*^9}, {3.485886143090969*^9, 3.4858861470682983`*^9}, 
   3.48594949461331*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[Integral]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", "u", "]"}], "+", 
       SqrtBox[
        RowBox[{"V", "[", "u", "]"}]]}], ")"}], 
     RowBox[{"\[DifferentialD]", "u"}]}]}]], 
  SuperscriptBox[
   RowBox[{"V", "[", "u", "]"}], 
   RowBox[{"1", "/", "4"}]]]], "Output",
 CellChangeTimes->{{3.485778025924529*^9, 3.485778049546011*^9}, {
   3.485778086631112*^9, 3.485778094533112*^9}, 3.485778162419745*^9, 
   3.485778543125902*^9, 3.485811293340053*^9, 3.485811451216277*^9, {
   3.485811522518814*^9, 3.485811530436398*^9}, {3.48581179237217*^9, 
   3.4858118214723167`*^9}, 3.485811962071866*^9, {3.485811994201388*^9, 
   3.485812008463271*^9}, {3.485812062825721*^9, 3.48581207417072*^9}, 
   3.4858121218735847`*^9, 3.485812181758354*^9, 3.485812243033111*^9, 
   3.485949646434189*^9, 3.485954761666461*^9, 3.486298510161234*^9, 
   3.493560492670658*^9, 3.493730624876574*^9, 3.4940846076770487`*^9, 
   3.4941469490835247`*^9, 3.4941469849055367`*^9, 3.494147021809923*^9, 
   3.494214367013794*^9, 3.494216680425048*^9, 3.494426440555138*^9, 
   3.4944265289456863`*^9, 3.49442666731214*^9, {3.4944267966144753`*^9, 
   3.494426817467211*^9}, 3.494427031971871*^9, 3.494849652948102*^9, 
   3.495512094951891*^9, 3.4957918156598387`*^9, 3.496300202304696*^9, 
   3.496466313337096*^9, 3.521371675282902*^9, 3.526704290299715*^9, 
   3.526707081080471*^9, 3.526798952651322*^9, 3.5268073839058847`*^9, 
   3.526809068846023*^9, 3.5268743829161787`*^9, 3.526875411812264*^9, 
   3.5268793545202436`*^9, 3.5807010152415447`*^9, 3.5807020927225733`*^9, 
   3.581072067955518*^9, 3.581084050011257*^9, 3.581129622130666*^9, 
   3.581226262235917*^9, 3.581303113440537*^9, 3.5813054714555473`*^9, 
   3.581324857384983*^9, 3.581326656729826*^9, 3.581327560772868*^9, 
   3.581343000524485*^9, 3.5814002578852243`*^9, 3.5832472407836523`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "u", "]"}], "+", 
  SqrtBox[
   RowBox[{"V", "[", "u", "]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"4", " ", 
    RowBox[{"V", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.485778025924529*^9, 3.485778049546011*^9}, {
   3.485778086631112*^9, 3.485778094533112*^9}, 3.485778162419745*^9, 
   3.485778543125902*^9, 3.485811293340053*^9, 3.485811451216277*^9, {
   3.485811522518814*^9, 3.485811530436398*^9}, {3.48581179237217*^9, 
   3.4858118214723167`*^9}, 3.485811962071866*^9, {3.485811994201388*^9, 
   3.485812008463271*^9}, {3.485812062825721*^9, 3.48581207417072*^9}, 
   3.4858121218735847`*^9, 3.485812181758354*^9, 3.485812243033111*^9, 
   3.485949646434189*^9, 3.485954761666461*^9, 3.486298510161234*^9, 
   3.493560492670658*^9, 3.493730624876574*^9, 3.4940846076770487`*^9, 
   3.4941469490835247`*^9, 3.4941469849055367`*^9, 3.494147021809923*^9, 
   3.494214367013794*^9, 3.494216680425048*^9, 3.494426440555138*^9, 
   3.4944265289456863`*^9, 3.49442666731214*^9, {3.4944267966144753`*^9, 
   3.494426817467211*^9}, 3.494427031971871*^9, 3.494849652948102*^9, 
   3.495512094951891*^9, 3.4957918156598387`*^9, 3.496300202304696*^9, 
   3.496466313337096*^9, 3.521371675282902*^9, 3.526704290299715*^9, 
   3.526707081080471*^9, 3.526798952651322*^9, 3.5268073839058847`*^9, 
   3.526809068846023*^9, 3.5268743829161787`*^9, 3.526875411812264*^9, 
   3.5268793545202436`*^9, 3.5807010152415447`*^9, 3.5807020927225733`*^9, 
   3.581072067955518*^9, 3.581084050011257*^9, 3.581129622130666*^9, 
   3.581226262235917*^9, 3.581303113440537*^9, 3.5813054714555473`*^9, 
   3.581324857384983*^9, 3.581326656729826*^9, 3.581327560772868*^9, 
   3.581343000524485*^9, 3.5814002578852243`*^9, 3.583247240790414*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"f", "[", "u", "]"}], "2"], "+", 
  RowBox[{"2", " ", 
   RowBox[{"f", "[", "u", "]"}], " ", 
   SqrtBox[
    RowBox[{"V", "[", "u", "]"}]]}], "+", 
  RowBox[{"V", "[", "u", "]"}], "+", 
  RowBox[{
   SuperscriptBox["f", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"V", "[", "u", "]"}]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"4", " ", 
    RowBox[{"V", "[", "u", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.485778025924529*^9, 3.485778049546011*^9}, {
   3.485778086631112*^9, 3.485778094533112*^9}, 3.485778162419745*^9, 
   3.485778543125902*^9, 3.485811293340053*^9, 3.485811451216277*^9, {
   3.485811522518814*^9, 3.485811530436398*^9}, {3.48581179237217*^9, 
   3.4858118214723167`*^9}, 3.485811962071866*^9, {3.485811994201388*^9, 
   3.485812008463271*^9}, {3.485812062825721*^9, 3.48581207417072*^9}, 
   3.4858121218735847`*^9, 3.485812181758354*^9, 3.485812243033111*^9, 
   3.485949646434189*^9, 3.485954761666461*^9, 3.486298510161234*^9, 
   3.493560492670658*^9, 3.493730624876574*^9, 3.4940846076770487`*^9, 
   3.4941469490835247`*^9, 3.4941469849055367`*^9, 3.494147021809923*^9, 
   3.494214367013794*^9, 3.494216680425048*^9, 3.494426440555138*^9, 
   3.4944265289456863`*^9, 3.49442666731214*^9, {3.4944267966144753`*^9, 
   3.494426817467211*^9}, 3.494427031971871*^9, 3.494849652948102*^9, 
   3.495512094951891*^9, 3.4957918156598387`*^9, 3.496300202304696*^9, 
   3.496466313337096*^9, 3.521371675282902*^9, 3.526704290299715*^9, 
   3.526707081080471*^9, 3.526798952651322*^9, 3.5268073839058847`*^9, 
   3.526809068846023*^9, 3.5268743829161787`*^9, 3.526875411812264*^9, 
   3.5268793545202436`*^9, 3.5807010152415447`*^9, 3.5807020927225733`*^9, 
   3.581072067955518*^9, 3.581084050011257*^9, 3.581129622130666*^9, 
   3.581226262235917*^9, 3.581303113440537*^9, 3.5813054714555473`*^9, 
   3.581324857384983*^9, 3.581326656729826*^9, 3.581327560772868*^9, 
   3.581343000524485*^9, 3.5814002578852243`*^9, 3.583247240846789*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Simplify", "[", 
     SuperscriptBox[
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"V", "[", "u", "]"}], "]"}], 
          RowBox[{"V", "[", "u", "]"}]}], "/.", " ", "realim"}], "]"}], "]"}], 
      RowBox[{"-", 
       FractionBox["1", "4"]}]], "]"}], "]"}], " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"ComplexExpand", "[", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            SqrtBox[
             RowBox[{"V", "[", "u", "]"}]], "+", 
            RowBox[{"f", "[", "u", "]"}]}], "]"}], "/.", " ", "realim"}], 
         "]"}], "]"}], ",", " ", "u"}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"ytA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"ComplexExpand", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Im", "[", 
     RowBox[{
      RowBox[{"ytA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.485812873782816*^9, 3.4858129576258574`*^9}, {
  3.485813188978425*^9, 3.485813260842061*^9}, {3.485813380260809*^9, 
  3.485813397590008*^9}, {3.4858134726546183`*^9, 3.4858135176274757`*^9}, {
  3.485813596091905*^9, 3.4858136116618958`*^9}, {3.485813660856337*^9, 
  3.485813670037644*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", 
    RowBox[{"\[Integral]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ref", "[", "u", "]"}], "+", 
        RowBox[{"RsV", "[", "u", "]"}]}], ")"}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}]], 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"]}]]]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.521371676558977*^9, 
   3.5267070828685493`*^9, 3.526798954061182*^9, 3.526807388104203*^9, 
   3.52680906960469*^9, 3.526874383921115*^9, 3.526875412638797*^9, 
   3.526879355453216*^9, 3.580701079200199*^9, 3.580702094078248*^9, 
   3.581072069147661*^9, 3.581084050975964*^9, 3.5811296258970547`*^9, 
   3.581226262605082*^9, 3.581303117310175*^9, 3.581305471689185*^9, 
   3.5813248575269413`*^9, 3.581326656857501*^9, 3.581327562378992*^9, 
   3.5813430008012657`*^9, 3.581400258055942*^9, 3.58324724108876*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ref", "[", "u", "]"}], "+", 
  RowBox[{"RsV", "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.521371676558977*^9, 
   3.5267070828685493`*^9, 3.526798954061182*^9, 3.526807388104203*^9, 
   3.52680906960469*^9, 3.526874383921115*^9, 3.526875412638797*^9, 
   3.526879355453216*^9, 3.580701079200199*^9, 3.580702094078248*^9, 
   3.581072069147661*^9, 3.581084050975964*^9, 3.5811296258970547`*^9, 
   3.581226262605082*^9, 3.581303117310175*^9, 3.581305471689185*^9, 
   3.5813248575269413`*^9, 3.581326656857501*^9, 3.581327562378992*^9, 
   3.5813430008012657`*^9, 3.581400258055942*^9, 3.583247241136117*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imf", "[", "u", "]"}], "+", 
  RowBox[{"IsV", "[", "u", "]"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"RsV", "[", "u", "]"}], "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.485812878014002*^9, 3.4858128917597303`*^9}, {
   3.4858129225232983`*^9, 3.485812958954194*^9}, {3.485813193786971*^9, 
   3.485813261489603*^9}, {3.485813381562408*^9, 3.485813402288888*^9}, {
   3.485813485056473*^9, 3.485813519563693*^9}, {3.4858135995029078`*^9, 
   3.485813612446725*^9}, 3.4858136721473713`*^9, 3.485949648057623*^9, 
   3.4859547628345633`*^9, 3.486298518231052*^9, 3.4937306262516727`*^9, 
   3.494084607952721*^9, 3.494146949151074*^9, 3.494146985079064*^9, 
   3.494147021946599*^9, 3.49421436755923*^9, 3.494216680610344*^9, 
   3.494426440972843*^9, 3.494426528995207*^9, 3.494426668388598*^9, {
   3.49442679675518*^9, 3.494426817623497*^9}, 3.494427032135785*^9, 
   3.494849653222933*^9, 3.495512095170238*^9, 3.495791815849341*^9, 
   3.4963002025931063`*^9, 3.496466315044807*^9, 3.521371676558977*^9, 
   3.5267070828685493`*^9, 3.526798954061182*^9, 3.526807388104203*^9, 
   3.52680906960469*^9, 3.526874383921115*^9, 3.526875412638797*^9, 
   3.526879355453216*^9, 3.580701079200199*^9, 3.580702094078248*^9, 
   3.581072069147661*^9, 3.581084050975964*^9, 3.5811296258970547`*^9, 
   3.581226262605082*^9, 3.581303117310175*^9, 3.581305471689185*^9, 
   3.5813248575269413`*^9, 3.581326656857501*^9, 3.581327562378992*^9, 
   3.5813430008012657`*^9, 3.581400258055942*^9, 3.5832472411405363`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ReVtA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"VtA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImVtA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"VtA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReVA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"VA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ImVA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"VA", "[", "u", "]"}], " ", "/.", " ", "realim"}], "]"}], 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.485813878730482*^9, 3.485813949145858*^9}, {
  3.485813982359425*^9, 3.4858140064504137`*^9}, {3.485814049401816*^9, 
  3.485814062055727*^9}, {3.485949793645811*^9, 3.485949803443595*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"explicit", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Alpha]A", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Beta]tA", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"\[Sigma]A", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ReVA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ReVtA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ImV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVA", "[", "u", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ImVt", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVtA", "[", "u", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ReV", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReVA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ReVt", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ReVtA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noderiv", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"_", "'"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["_", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.485814297607017*^9, 3.485814411492423*^9}, {
  3.48581447271185*^9, 3.4858144970605507`*^9}, {3.48581452739695*^9, 
  3.48581454443014*^9}, {3.485814593594365*^9, 3.485814600077467*^9}, {
  3.485886235682392*^9, 3.485886238342175*^9}, {3.485950729133913*^9, 
  3.485950741930834*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Ansatz", " ", "for", " ", 
    RowBox[{"f", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fspecific", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Ref", "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "\[Epsilon]"}], 
          RowBox[{"2", " "}]]}], 
        RowBox[{"RsV", "[", "u", "]"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"Imf", "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"S", " ", "\[Epsilon]"}], 
          RowBox[{"2", " "}]]}], 
        RowBox[{"RsV", "[", "u", "]"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Ref", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"S", " ", "\[Epsilon]"}], 
            RowBox[{"2", " "}]]}], 
          RowBox[{"RsV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}]}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Imf", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"S", " ", "\[Epsilon]"}], 
            RowBox[{"2", " "}]]}], 
          RowBox[{"RsV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}]}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Ref", "''"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"S", " ", "\[Epsilon]"}], 
              RowBox[{"2", " "}]]}], 
            RowBox[{"RsV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], ",", 
         " ", "u"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Imf", "''"}], "[", "u", "]"}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"S", " ", "\[Epsilon]"}], 
              RowBox[{"2", " "}]]}], 
            RowBox[{"RsV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], ",", 
         " ", "u"}], "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.493730668956397*^9, 3.493730687410922*^9}, {
  3.4943399537339153`*^9, 3.4943399710845137`*^9}, {3.494426475652623*^9, 
  3.494426515718389*^9}, {3.4944267603536587`*^9, 3.4944267646850023`*^9}, {
  3.4957919815126247`*^9, 3.49579198333593*^9}, {3.496302639789939*^9, 
  3.4963026457249804`*^9}, {3.496466331524377*^9, 3.4964663590492697`*^9}, {
  3.4964669033063097`*^9, 3.496466914890565*^9}, {3.581327387002419*^9, 
  3.581327427394999*^9}, {3.581327507602976*^9, 3.581327531374694*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ex", " ", "=", " ", "."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", " ", "=", " ", "."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"varsprod", "[", 
    RowBox[{"ex_", ",", " ", "0"}], "]"}], " ", "=", " ", "ex"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"varsprod", "[", 
    RowBox[{"ex_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"varsprod", "[", 
      RowBox[{"ex", ",", " ", 
       RowBox[{"n", "-", "1"}]}], "]"}], " ", ".", " ", "vars"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", " ", 
     RowBox[{"RsV", "[", "u", "]"}], ",", " ", 
     RowBox[{"IsV", "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "'"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "'"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"RsV", "'''"}], "[", "u", "]"}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "'''"}], "[", "u", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AbsVrep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"IsV", "[", "u", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"RsV", "[", "u", "]"}], "2"]}], "\[Rule]", " ", "AbsV"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Absvars", "[", "term_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"term2", ",", " ", "term3"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"term2", " ", "=", " ", 
       RowBox[{"CoefficientArrays", "[", " ", 
        RowBox[{"term", ",", " ", "vars"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"term3", " ", "=", " ", 
       RowBox[{"PowerExpand", "[", 
        RowBox[{"ComplexExpand", "[", 
         RowBox[{"Abs", "[", "term2", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"varsprod", "[", 
          RowBox[{
           RowBox[{"term3", "[", 
            RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
           RowBox[{"n", "-", "1"}]}], "]"}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", " ", 
           RowBox[{"Length", "[", "term3", "]"}]}], "}"}]}], "]"}], " ", "/.",
        " ", 
       RowBox[{
        RowBox[{"Abs", "[", "AbsV", "]"}], "\[Rule]", " ", "AbsV"}]}]}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.494169691453685*^9, 3.494169814806736*^9}, {
  3.494169897087084*^9, 3.494169899037177*^9}, {3.494169942487935*^9, 
  3.49416994607804*^9}, {3.494170087464641*^9, 3.49417008887035*^9}, {
  3.494214418419909*^9, 3.4942144192590227`*^9}, {3.4942144862752132`*^9, 
  3.494214486690681*^9}, {3.4942160398184347`*^9, 3.494216055641396*^9}, {
  3.494216094642597*^9, 3.49421621423748*^9}, {3.49421626379819*^9, 
  3.494216265472313*^9}, {3.494216298025045*^9, 3.494216331063683*^9}, {
  3.494216425550067*^9, 3.494216438676773*^9}, {3.494217584417708*^9, 
  3.494217605448414*^9}, {3.494218145361597*^9, 3.4942181486586857`*^9}, {
  3.494245833197019*^9, 3.4942458403877983`*^9}, {3.5807022016096077`*^9, 
  3.580702203378196*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 FractionBox[
  RowBox[{"D", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], 
  RowBox[{"V", "[", "u", "]"}]], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  FractionBox[
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", "u"}], 
    "]"}], 
   SuperscriptBox[
    RowBox[{"V", "[", "u", "]"}], 
    RowBox[{"3", "/", "2"}]]], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          SqrtBox[
           RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", "u"}], 
       "]"}], ",", "u"}], "]"}], 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], "2"]], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vprep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"RsV", "[", "u", "]"}], "\[Rule]", " ", 
      SuperscriptBox["AbsV", 
       RowBox[{"1", "/", "2"}]]}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVupper", " ", 
       SuperscriptBox["AbsV", 
        RowBox[{"1", "/", "2"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["RsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[Epsilon]", "2"], " ", "AbsV"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{
       FractionBox["\[Epsilon]", "2"], " ", "AbsV"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "4"], "+", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "2"]}], ")"}], " ", 
       SuperscriptBox["AbsV", 
        RowBox[{"3", "/", "2"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "4"], "+", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "2"], "2"]}], ")"}], " ", 
       SuperscriptBox["AbsV", 
        RowBox[{"3", "/", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "'''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "8"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "4"], "+", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "3"], "2"]}], ")"}], " ", 
       SuperscriptBox["AbsV", "2"]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "8"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "4"], "+", 
         FractionBox[
          SuperscriptBox["\[Epsilon]", "3"], "2"]}], ")"}], " ", 
       SuperscriptBox["AbsV", "2"]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noder", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["RsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["IsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "''"}], "[", "u", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]0", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", " ", "\[Epsilon]upper"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
      RowBox[{"\[Epsilon]", " ", "\[Epsilon]upper"}]}], ",", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "3"], "\[Rule]", " ", 
      RowBox[{"\[Epsilon]", " ", 
       SuperscriptBox["\[Epsilon]upper", "2"]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], "\[Rule]", " ", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]upper"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4942462821329403`*^9, 3.494246321190082*^9}, {
   3.494246353209008*^9, 3.494246354704729*^9}, {3.4942464050820923`*^9, 
   3.494246446022253*^9}, 3.580702212762624*^9, {3.581073443633975*^9, 
   3.581073444074544*^9}, {3.5813032006282387`*^9, 3.581303278037348*^9}, {
   3.581303313284109*^9, 3.581303321922018*^9}, {3.581303410461426*^9, 
   3.581303413112073*^9}, {3.5813050429696836`*^9, 3.581305043474855*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["V", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"V", "[", "u", "]"}], 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.49424629913095*^9, 3.49424632194741*^9}, 
   3.494246355599099*^9, 3.494246406060071*^9, {3.494246439561595*^9, 
   3.494246446490704*^9}, 3.494339923203088*^9, 3.494339985983493*^9, 
   3.4944264419406557`*^9, 3.494426531842723*^9, {3.49442679770374*^9, 
   3.49442681853869*^9}, 3.4944270329584103`*^9, 3.494849654161524*^9, 
   3.495512096656958*^9, 3.495791816853711*^9, 3.4963002029899178`*^9, 
   3.4963026490997353`*^9, 3.496466363145105*^9, 3.4964669192530212`*^9, 
   3.5213716962751493`*^9, 3.52670712049925*^9, 3.526798963340127*^9, 
   3.526874422035887*^9, 3.526875421242695*^9, 3.526879361437275*^9, 
   3.580702209647642*^9, 3.5810720794039917`*^9, 3.581073449471108*^9, 
   3.581129643404374*^9, 3.581226262836648*^9, 3.5813033315523148`*^9, 
   3.5813034231624928`*^9, 3.581305472059238*^9, 3.5813248579211473`*^9, 
   3.58132665721656*^9, 3.58132758686087*^9, 3.581343001052586*^9, 
   3.581400258366077*^9, 3.5832472413122797`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"V", "[", "u", "]"}], "3"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.49424629913095*^9, 3.49424632194741*^9}, 
   3.494246355599099*^9, 3.494246406060071*^9, {3.494246439561595*^9, 
   3.494246446490704*^9}, 3.494339923203088*^9, 3.494339985983493*^9, 
   3.4944264419406557`*^9, 3.494426531842723*^9, {3.49442679770374*^9, 
   3.49442681853869*^9}, 3.4944270329584103`*^9, 3.494849654161524*^9, 
   3.495512096656958*^9, 3.495791816853711*^9, 3.4963002029899178`*^9, 
   3.4963026490997353`*^9, 3.496466363145105*^9, 3.4964669192530212`*^9, 
   3.5213716962751493`*^9, 3.52670712049925*^9, 3.526798963340127*^9, 
   3.526874422035887*^9, 3.526875421242695*^9, 3.526879361437275*^9, 
   3.580702209647642*^9, 3.5810720794039917`*^9, 3.581073449471108*^9, 
   3.581129643404374*^9, 3.581226262836648*^9, 3.5813033315523148`*^9, 
   3.5813034231624928`*^9, 3.581305472059238*^9, 3.5813248579211473`*^9, 
   3.58132665721656*^9, 3.58132758686087*^9, 3.581343001052586*^9, 
   3.581400258366077*^9, 3.58324724131651*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "3"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"9", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"7", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.49424629913095*^9, 3.49424632194741*^9}, 
   3.494246355599099*^9, 3.494246406060071*^9, {3.494246439561595*^9, 
   3.494246446490704*^9}, 3.494339923203088*^9, 3.494339985983493*^9, 
   3.4944264419406557`*^9, 3.494426531842723*^9, {3.49442679770374*^9, 
   3.49442681853869*^9}, 3.4944270329584103`*^9, 3.494849654161524*^9, 
   3.495512096656958*^9, 3.495791816853711*^9, 3.4963002029899178`*^9, 
   3.4963026490997353`*^9, 3.496466363145105*^9, 3.4964669192530212`*^9, 
   3.5213716962751493`*^9, 3.52670712049925*^9, 3.526798963340127*^9, 
   3.526874422035887*^9, 3.526875421242695*^9, 3.526879361437275*^9, 
   3.580702209647642*^9, 3.5810720794039917`*^9, 3.581073449471108*^9, 
   3.581129643404374*^9, 3.581226262836648*^9, 3.5813033315523148`*^9, 
   3.5813034231624928`*^9, 3.581305472059238*^9, 3.5813248579211473`*^9, 
   3.58132665721656*^9, 3.58132758686087*^9, 3.581343001052586*^9, 
   3.581400258366077*^9, 3.5832472413203382`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"D", "[", 
  RowBox[{
   SqrtBox[
    RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", " ", "u"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{"V", "[", "u", "]"}]], ",", " ", "u"}], "]"}], ",", " ", 
     "u"}], "]"}], ",", " ", "u"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Absput", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"RsV", "[", "u", "]"}], "\[Rule]", " ", 
      SuperscriptBox["AbsV", 
       RowBox[{"1", "/", "2"}]]}], ",", " ", 
     RowBox[{
      RowBox[{"IsV", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{"ImVupper", " ", 
       SuperscriptBox["AbsV", 
        RowBox[{"1", "/", "2"}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       SuperscriptBox["RsV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], " ", "\[Rule]", "  ", 
      FractionBox["AbsVp", 
       RowBox[{"2", " ", 
        SuperscriptBox["AbsV", 
         RowBox[{"1", "/", "2"}]]}]]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'"}], "[", "u", "]"}], "\[Rule]", "  ", 
      FractionBox["AbsVp", 
       RowBox[{"2", " ", 
        SuperscriptBox["AbsV", 
         RowBox[{"1", "/", "2"}]]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["AbsVp", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox["AbsVpp", 
        RowBox[{"2", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"1", "/", "2"}]]}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["AbsVp", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox["AbsVpp", 
        RowBox[{"2", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"1", "/", "2"}]]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"RsV", "'''"}], "[", "u", "]"}], " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["AbsVp", "3"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "AbsVp", " ", "AbsVpp"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox["AbsVppp", 
        RowBox[{"2", "  ", 
         SuperscriptBox["AbsV", 
          RowBox[{"1", "/", "2"}]]}]]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"IsV", "'''"}], "[", "u", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["AbsVp", "3"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "AbsVp", " ", "AbsVpp"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox["AbsVppp", 
        RowBox[{"2", "  ", 
         SuperscriptBox["AbsV", 
          RowBox[{"1", "/", "2"}]]}]]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.581303395049436*^9, 3.58130339712656*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["V", "\[Prime]",
    MultilineFunction->None], "[", "u", "]"}], 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"V", "[", "u", "]"}]]}]]], "Output",
 CellChangeTimes->{3.581073472182686*^9, 3.5811296466437283`*^9, 
  3.581226262887739*^9, 3.581303332608437*^9, 3.581303427372916*^9, 
  3.581305472120158*^9, 3.581324857975366*^9, 3.581326657271954*^9, 
  3.581327589667769*^9, 3.5813430011253653`*^9, 3.581400258420336*^9, 
  3.583247241371015*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"V", "[", "u", "]"}], 
      RowBox[{"3", "/", "2"}]]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]]}]]}]], "Output",
 CellChangeTimes->{3.581073472182686*^9, 3.5811296466437283`*^9, 
  3.581226262887739*^9, 3.581303332608437*^9, 3.581303427372916*^9, 
  3.581305472120158*^9, 3.581324857975366*^9, 3.581326657271954*^9, 
  3.581327589667769*^9, 3.5813430011253653`*^9, 3.581400258420336*^9, 
  3.5832472413763638`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["V", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "3"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["V", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"V", "[", "u", "]"}], 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", "u", "]"}], 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"V", "[", "u", "]"}]]}]]}]], "Output",
 CellChangeTimes->{3.581073472182686*^9, 3.5811296466437283`*^9, 
  3.581226262887739*^9, 3.581303332608437*^9, 3.581303427372916*^9, 
  3.581305472120158*^9, 3.581324857975366*^9, 3.581326657271954*^9, 
  3.581327589667769*^9, 3.5813430011253653`*^9, 3.581400258420336*^9, 
  3.58324724138104*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Specify", " ", "the", " ", "constants"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ImVupper", " ", "=", 
    FractionBox["1", "8"]}], ";", " ", 
   RowBox[{"\[Epsilon]upper", " ", "=", " ", 
    FractionBox["1", "8"]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.581303583164619*^9, 3.5813036447717667`*^9}, {
  3.581303710870063*^9, 3.581303725620887*^9}, {3.581304140967168*^9, 
  3.581304141279401*^9}, {3.5813045716661367`*^9, 3.581304574150754*^9}, {
  3.581304833402155*^9, 3.581304861199711*^9}, {3.581305035045979*^9, 
  3.581305035591338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Computation", " ", "of", " ", "E1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"total", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ImV", "[", "u", "]"}], " ", "-", " ", 
         RowBox[{"ImVtA", "[", "u", "]"}]}], ")"}], "/.", " ", "explicit"}], 
      " ", "/.", " ", "fspecific"}], " ", "/.", " ", "AbsVrep"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"good", " ", "=", " ", 
    RowBox[{"S", " ", "\[Epsilon]", " ", 
     RowBox[{"RsV", "[", "u", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"IsV", "[", "u", "]"}], "+", 
       RowBox[{"RsV", "[", "u", "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bad", " ", "=", " ", 
     RowBox[{"total", " ", "-", " ", "good"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"E1", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          FractionBox["S", 
           SqrtBox["AbsV"]], "]"}], "\[Rule]", " ", 
         FractionBox["1", 
          SqrtBox["AbsV"]]}], ",", " ", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           SqrtBox["AbsV"], " ", "S"}], "]"}], "\[Rule]", "AbsV"}], " ", ",", 
        " ", 
        RowBox[{
         RowBox[{"Abs", "[", 
          FractionBox["S", "AbsV"], "]"}], "\[Rule]", " ", 
         FractionBox["1", "AbsV"]}]}], "}"}]}], " ", "/.", " ", 
     RowBox[{"S", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", "E1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"In", " ", "the", " ", "write"}], "-", 
      RowBox[{
      "up", " ", "this", " ", "estimate", " ", "is", " ", "slightly", " ", 
       "improved"}]}], ",", " ", 
     RowBox[{
     "but", " ", "this", " ", "makes", " ", "no", " ", "difference"}]}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.495793086066183*^9, 3.495793106059018*^9}, {
   3.495793137683867*^9, 3.495793159859984*^9}, {3.495793471779539*^9, 
   3.495793483016848*^9}, {3.4963026579551983`*^9, 3.496302658256503*^9}, {
   3.496302728369014*^9, 3.49630274987182*^9}, {3.496466381490706*^9, 
   3.496466531369216*^9}, 3.4964670341643553`*^9, {3.581072114243926*^9, 
   3.581072131518935*^9}, 3.581303447039366*^9, {3.5813037033643513`*^9, 
   3.5813037038159657`*^9}, {3.581303773439601*^9, 3.5813037760937347`*^9}, {
   3.581327606395258*^9, 3.581327630367787*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", " ", "\[Epsilon]", " ", 
   RowBox[{"IsV", "[", "u", "]"}], " ", 
   RowBox[{"RsV", "[", "u", "]"}]}], "+", 
  RowBox[{"S", " ", "\[Epsilon]", " ", 
   SuperscriptBox[
    RowBox[{"RsV", "[", "u", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"RsV", "[", "u", "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"S", " ", "\[Epsilon]", " ", 
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "-", 
  FractionBox[
   RowBox[{"S", " ", "\[Epsilon]", " ", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["IsV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "S", " ", "\[Epsilon]", " ", 
   RowBox[{
    SuperscriptBox["RsV", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], "+", 
  FractionBox[
   RowBox[{"S", " ", "\[Epsilon]", " ", 
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "-", 
  FractionBox[
   RowBox[{"S", " ", "\[Epsilon]", " ", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["RsV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "3"], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "3"], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"RsV", "[", "u", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["AbsV", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.4957930869404697`*^9, 3.4957931072882633`*^9}, {
   3.495793144370646*^9, 3.495793160604789*^9}, 3.495793472960226*^9, 
   3.4957948652473183`*^9, {3.495794983577682*^9, 3.495795004489653*^9}, 
   3.49630020309118*^9, 3.496301243278417*^9, {3.496302652364355*^9, 
   3.49630265988638*^9}, {3.496302743196477*^9, 3.496302750895384*^9}, {
   3.496466364987749*^9, 3.496466428981718*^9}, {3.4964664685737257`*^9, 
   3.4964665320938597`*^9}, 3.4964669212814302`*^9, 3.496467038028152*^9, 
   3.496468192765182*^9, 3.4964682542951307`*^9, 3.521371699298709*^9, 
   3.526707127985819*^9, 3.5267988967196617`*^9, 3.5267989655367117`*^9, 
   3.526874425397849*^9, {3.52687450496209*^9, 3.526874515786252*^9}, 
   3.526875423012689*^9, 3.52687936306194*^9, 3.580702377474887*^9, 
   3.580702499942555*^9, 3.581072086837832*^9, 3.58107213224997*^9, 
   3.581073476926695*^9, 3.581129650996052*^9, 3.5811319981547403`*^9, 
   3.581226262938693*^9, {3.581303435540832*^9, 3.581303447999693*^9}, 
   3.581303652868623*^9, 3.581303727748591*^9, 3.5813037768833923`*^9, 
   3.581304575388994*^9, 3.5813054722121687`*^9, 3.581324858058206*^9, 
   3.581326657376391*^9, {3.5813276113619127`*^9, 3.581327635743484*^9}, 
   3.5813430012048798`*^9, 3.5814002584982224`*^9, 3.583247241445385*^9}],

Cell[BoxData[
 RowBox[{"S", " ", "\[Epsilon]", " ", 
  RowBox[{"RsV", "[", "u", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], "+", 
    RowBox[{"RsV", "[", "u", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.4957930869404697`*^9, 3.4957931072882633`*^9}, {
   3.495793144370646*^9, 3.495793160604789*^9}, 3.495793472960226*^9, 
   3.4957948652473183`*^9, {3.495794983577682*^9, 3.495795004489653*^9}, 
   3.49630020309118*^9, 3.496301243278417*^9, {3.496302652364355*^9, 
   3.49630265988638*^9}, {3.496302743196477*^9, 3.496302750895384*^9}, {
   3.496466364987749*^9, 3.496466428981718*^9}, {3.4964664685737257`*^9, 
   3.4964665320938597`*^9}, 3.4964669212814302`*^9, 3.496467038028152*^9, 
   3.496468192765182*^9, 3.4964682542951307`*^9, 3.521371699298709*^9, 
   3.526707127985819*^9, 3.5267988967196617`*^9, 3.5267989655367117`*^9, 
   3.526874425397849*^9, {3.52687450496209*^9, 3.526874515786252*^9}, 
   3.526875423012689*^9, 3.52687936306194*^9, 3.580702377474887*^9, 
   3.580702499942555*^9, 3.581072086837832*^9, 3.58107213224997*^9, 
   3.581073476926695*^9, 3.581129650996052*^9, 3.5811319981547403`*^9, 
   3.581226262938693*^9, {3.581303435540832*^9, 3.581303447999693*^9}, 
   3.581303652868623*^9, 3.581303727748591*^9, 3.5813037768833923`*^9, 
   3.581304575388994*^9, 3.5813054722121687`*^9, 3.581324858058206*^9, 
   3.581326657376391*^9, {3.5813276113619127`*^9, 3.581327635743484*^9}, 
   3.5813430012048798`*^9, 3.5814002584982224`*^9, 3.5832472414538937`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"9075", " ", "AbsV", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "4096"]], "Output",
 CellChangeTimes->{{3.4957930869404697`*^9, 3.4957931072882633`*^9}, {
   3.495793144370646*^9, 3.495793160604789*^9}, 3.495793472960226*^9, 
   3.4957948652473183`*^9, {3.495794983577682*^9, 3.495795004489653*^9}, 
   3.49630020309118*^9, 3.496301243278417*^9, {3.496302652364355*^9, 
   3.49630265988638*^9}, {3.496302743196477*^9, 3.496302750895384*^9}, {
   3.496466364987749*^9, 3.496466428981718*^9}, {3.4964664685737257`*^9, 
   3.4964665320938597`*^9}, 3.4964669212814302`*^9, 3.496467038028152*^9, 
   3.496468192765182*^9, 3.4964682542951307`*^9, 3.521371699298709*^9, 
   3.526707127985819*^9, 3.5267988967196617`*^9, 3.5267989655367117`*^9, 
   3.526874425397849*^9, {3.52687450496209*^9, 3.526874515786252*^9}, 
   3.526875423012689*^9, 3.52687936306194*^9, 3.580702377474887*^9, 
   3.580702499942555*^9, 3.581072086837832*^9, 3.58107213224997*^9, 
   3.581073476926695*^9, 3.581129650996052*^9, 3.5811319981547403`*^9, 
   3.581226262938693*^9, {3.581303435540832*^9, 3.581303447999693*^9}, 
   3.581303652868623*^9, 3.581303727748591*^9, 3.5813037768833923`*^9, 
   3.581304575388994*^9, 3.5813054722121687`*^9, 3.581324858058206*^9, 
   3.581326657376391*^9, {3.5813276113619127`*^9, 3.581327635743484*^9}, 
   3.5813430012048798`*^9, 3.5814002584982224`*^9, 3.583247241457209*^9}],

Cell[BoxData[
 RowBox[{"2.215576171875`", " ", "AbsV", " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{{3.4957930869404697`*^9, 3.4957931072882633`*^9}, {
   3.495793144370646*^9, 3.495793160604789*^9}, 3.495793472960226*^9, 
   3.4957948652473183`*^9, {3.495794983577682*^9, 3.495795004489653*^9}, 
   3.49630020309118*^9, 3.496301243278417*^9, {3.496302652364355*^9, 
   3.49630265988638*^9}, {3.496302743196477*^9, 3.496302750895384*^9}, {
   3.496466364987749*^9, 3.496466428981718*^9}, {3.4964664685737257`*^9, 
   3.4964665320938597`*^9}, 3.4964669212814302`*^9, 3.496467038028152*^9, 
   3.496468192765182*^9, 3.4964682542951307`*^9, 3.521371699298709*^9, 
   3.526707127985819*^9, 3.5267988967196617`*^9, 3.5267989655367117`*^9, 
   3.526874425397849*^9, {3.52687450496209*^9, 3.526874515786252*^9}, 
   3.526875423012689*^9, 3.52687936306194*^9, 3.580702377474887*^9, 
   3.580702499942555*^9, 3.581072086837832*^9, 3.58107213224997*^9, 
   3.581073476926695*^9, 3.581129650996052*^9, 3.5811319981547403`*^9, 
   3.581226262938693*^9, {3.581303435540832*^9, 3.581303447999693*^9}, 
   3.581303652868623*^9, 3.581303727748591*^9, 3.5813037768833923`*^9, 
   3.581304575388994*^9, 3.5813054722121687`*^9, 3.581324858058206*^9, 
   3.581326657376391*^9, {3.5813276113619127`*^9, 3.581327635743484*^9}, 
   3.5813430012048798`*^9, 3.5814002584982224`*^9, 3.583247241460544*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rewrite", " ", "E1", " ", "in", " ", "a", " ", "more", " ", "explicit", 
    " ", "form"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Absput"}], " ", 
      "/.", " ", 
      RowBox[{"S", "\[Rule]", "1"}]}], "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Abs", "[", "AbsV", "]"}], "\[Rule]", "AbsV"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52687453011679*^9, 3.526874583949339*^9}, {
  3.5268746319348993`*^9, 3.5268748406996193`*^9}, {3.526875062554007*^9, 
  3.5268751087201843`*^9}, {3.5268754333116703`*^9, 3.5268754381122007`*^9}, {
  3.581073383649354*^9, 3.581073384796274*^9}, {3.581327652515291*^9, 
  3.581327652851231*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2529", " ", 
    SuperscriptBox["AbsVp", "2"]}], 
   RowBox[{"4096", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  FractionBox[
   RowBox[{"585", " ", "AbsVpp"}], 
   RowBox[{"2048", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{"13", " ", "AbsVp", " ", "\[Epsilon]"}], 
   RowBox[{"16", " ", 
    SqrtBox["AbsV"]}]], "+", 
  FractionBox[
   RowBox[{"AbsV", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "2"]}]], "Output",
 CellChangeTimes->{
  3.526875073376609*^9, 3.526875133619214*^9, 3.5268754560055027`*^9, 
   3.52687937614647*^9, 3.581072164899087*^9, 3.581073309252631*^9, 
   3.581073480184395*^9, 3.581129657013967*^9, 3.581132002291823*^9, 
   3.581226263016762*^9, 3.581303457174773*^9, 3.581303660420446*^9, 
   3.581303731193191*^9, 3.581304576167891*^9, 3.581305472293024*^9, 
   3.581324858139421*^9, 3.581326657455937*^9, {3.581327646178389*^9, 
   3.5813276535738707`*^9}, 3.581343001283778*^9, 3.581400258574099*^9, 
   3.5832472415214*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Computation", " ", "of", " ", "E2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"total", " ", "=", " ", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ex1", "+", "ex3", "+", "ex4"}], " ", "/.", " ", 
         "explicit"}], " ", "/.", " ", "fspecific"}], "]"}], " ", "/.", " ", 
      "AbsVrep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"good", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"total", ",", " ", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}],
         "  ", "/.", " ", "noder"}], "]"}]}], " ", "/.", " ", "AbsVrep"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bad", "=", " ", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"total", " ", "-", " ", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"total", ",", " ", 
             RowBox[{"{", 
              RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], " ",
            "/.", " ", "noder"}], ")"}]}]}], "]"}], " ", "/.", " ", 
      RowBox[{"S", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"E2", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "E2", "]"}], " ", "/.", " ", "\[Epsilon]2"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.495793557355468*^9, 3.4957935886634493`*^9}, {
  3.4957943385436993`*^9, 3.4957943388167562`*^9}, {3.496302974960476*^9, 
  3.496302976677063*^9}, {3.581303738217499*^9, 3.581303760152671*^9}, {
  3.581327659458784*^9, 3.581327659578409*^9}}],

Cell[BoxData[
 RowBox[{"S", " ", "\[Epsilon]", " ", 
  RowBox[{"RsV", "[", "u", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"IsV", "[", "u", "]"}], "2"], "-", 
    RowBox[{
     RowBox[{"IsV", "[", "u", "]"}], " ", 
     RowBox[{"RsV", "[", "u", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"RsV", "[", "u", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581303513069477*^9, 3.581303680771872*^9, {
   3.5813037320527267`*^9, 3.58130376070096*^9}, 3.5813045779367237`*^9, 
   3.5813054731923733`*^9, 3.581324859020925*^9, 3.58132665834944*^9, 
   3.5813276703984833`*^9, 3.581343002198255*^9, 3.5814002594614573`*^9, 
   3.583247242432788*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["AbsV", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"15523254", "+", 
     RowBox[{"14588369", " ", "\[Epsilon]"}]}], ")"}]}], "4194304"]], "Output",\

 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581303513069477*^9, 3.581303680771872*^9, {
   3.5813037320527267`*^9, 3.58130376070096*^9}, 3.5813045779367237`*^9, 
   3.5813054731923733`*^9, 3.581324859020925*^9, 3.58132665834944*^9, 
   3.5813276703984833`*^9, 3.581343002198255*^9, 3.5814002594614573`*^9, 
   3.5832472428030157`*^9}],

Cell[BoxData[
 RowBox[{"4.135799437761307`", " ", 
  SuperscriptBox["AbsV", 
   RowBox[{"3", "/", "2"}]], " ", 
  SuperscriptBox["\[Epsilon]", "2"]}]], "Output",
 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581303513069477*^9, 3.581303680771872*^9, {
   3.5813037320527267`*^9, 3.58130376070096*^9}, 3.5813045779367237`*^9, 
   3.5813054731923733`*^9, 3.581324859020925*^9, 3.58132665834944*^9, 
   3.5813276703984833`*^9, 3.581343002198255*^9, 3.5814002594614573`*^9, 
   3.583247242807045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", "E2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    FractionBox["75", "2"], " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{
    FractionBox["195", "8"], " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["75", "2"], "+", 
   RowBox[{
    FractionBox["195", "8"], 
    FractionBox["1", "200"]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.49630325586102*^9, 3.496303269214769*^9}, {
  3.496303310016923*^9, 3.4963033119268827`*^9}, {3.581073505812974*^9, 
  3.5810735102475147`*^9}, {3.581132224129878*^9, 3.581132224191596*^9}, {
  3.5813035249031687`*^9, 3.581303525780308*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"7761627", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "2097152"], "+", 
  FractionBox[
   RowBox[{"14588369", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "4194304"]}]], "Output",
 CellChangeTimes->{{3.4963032571898537`*^9, 3.49630326969532*^9}, 
   3.496303312358012*^9, 3.4964677327488213`*^9, 3.496467894804984*^9, 
   3.496468300108127*^9, 3.521371707623102*^9, 3.526707259983039*^9, 
   3.526875141553114*^9, 3.526875459126075*^9, 3.5268793803092527`*^9, 
   3.581072834486517*^9, {3.581073497077148*^9, 3.58107351078301*^9}, 
   3.5811296631449966`*^9, 3.581132224974415*^9, 3.581226264541823*^9, 
   3.581303526868938*^9, 3.5813037900470457`*^9, 3.581304580229847*^9, 
   3.581305473750998*^9, 3.581324859684758*^9, 3.581326658924605*^9, 
   3.581327674739709*^9, 3.581343002720983*^9, 3.581400260001606*^9, 
   3.58324724295253*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"37.5`", " ", 
   SuperscriptBox["AbsV", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"24.375`", " ", 
   SuperscriptBox["AbsV", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{{3.4963032571898537`*^9, 3.49630326969532*^9}, 
   3.496303312358012*^9, 3.4964677327488213`*^9, 3.496467894804984*^9, 
   3.496468300108127*^9, 3.521371707623102*^9, 3.526707259983039*^9, 
   3.526875141553114*^9, 3.526875459126075*^9, 3.5268793803092527`*^9, 
   3.581072834486517*^9, {3.581073497077148*^9, 3.58107351078301*^9}, 
   3.5811296631449966`*^9, 3.581132224974415*^9, 3.581226264541823*^9, 
   3.581303526868938*^9, 3.5813037900470457`*^9, 3.581304580229847*^9, 
   3.581305473750998*^9, 3.581324859684758*^9, 3.581326658924605*^9, 
   3.581327674739709*^9, 3.581343002720983*^9, 3.581400260001606*^9, 
   3.583247242957012*^9}],

Cell[BoxData["37.621875`"], "Output",
 CellChangeTimes->{{3.4963032571898537`*^9, 3.49630326969532*^9}, 
   3.496303312358012*^9, 3.4964677327488213`*^9, 3.496467894804984*^9, 
   3.496468300108127*^9, 3.521371707623102*^9, 3.526707259983039*^9, 
   3.526875141553114*^9, 3.526875459126075*^9, 3.5268793803092527`*^9, 
   3.581072834486517*^9, {3.581073497077148*^9, 3.58107351078301*^9}, 
   3.5811296631449966`*^9, 3.581132224974415*^9, 3.581226264541823*^9, 
   3.581303526868938*^9, 3.5813037900470457`*^9, 3.581304580229847*^9, 
   3.581305473750998*^9, 3.581324859684758*^9, 3.581326658924605*^9, 
   3.581327674739709*^9, 3.581343002720983*^9, 3.581400260001606*^9, 
   3.583247242960546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rewrite", " ", "E2", " ", "in", " ", "a", " ", "more", " ", "explicit", 
    " ", "form"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Absput"}], " ", 
      "/.", " ", 
      RowBox[{"S", "\[Rule]", "1"}]}], "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Abs", "[", "AbsV", "]"}], "\[Rule]", "AbsV"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5810735262750177`*^9, 3.581073526539781*^9}, {
  3.5813276775727*^9, 3.5813276777303753`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2733873", " ", 
    SuperscriptBox["AbsVp", "2"]}], 
   RowBox[{"2097152", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"1186851", " ", 
    SuperscriptBox["AbsVp", "3"]}], 
   RowBox[{"1048576", " ", 
    SuperscriptBox["AbsV", "3"]}]], "+", 
  FractionBox[
   RowBox[{"637977", " ", "AbsVpp"}], 
   RowBox[{"1048576", " ", 
    SqrtBox["AbsV"]}]], "+", 
  FractionBox[
   RowBox[{"487011", " ", "AbsVp", " ", "AbsVpp"}], 
   RowBox[{"524288", " ", 
    SuperscriptBox["AbsV", "2"]}]], "+", 
  FractionBox[
   RowBox[{"38025", " ", "AbsVppp"}], 
   RowBox[{"262144", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{"114075", " ", "AbsVp", " ", "\[Epsilon]"}], "524288"], "+", 
  FractionBox[
   RowBox[{"2733873", " ", 
    SuperscriptBox["AbsVp", "2"], " ", "\[Epsilon]"}], 
   RowBox[{"4194304", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"637977", " ", "AbsVpp", " ", "\[Epsilon]"}], 
   RowBox[{"2097152", " ", 
    SqrtBox["AbsV"]}]], "+", 
  FractionBox[
   RowBox[{"823875", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "524288"], "+", 
  FractionBox[
   RowBox[{"114075", " ", "AbsVp", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "2097152"], "+", 
  FractionBox[
   RowBox[{"274625", " ", 
    SuperscriptBox["AbsV", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "1048576"]}]], "Output",
 CellChangeTimes->{3.581073527340815*^9, 3.581129664199301*^9, 
  3.581226264640479*^9, 3.581303533516943*^9, 3.581303799003744*^9, 
  3.581304585827017*^9, 3.581305473851314*^9, 3.581324859789536*^9, 
  3.581326659030649*^9, 3.581327678575137*^9, 3.5813430028245287`*^9, 
  3.5814002601030493`*^9, 3.583247243053152*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Estimate", " ", "of", " ", "E3"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"total", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep2"}], " ", "/.", 
        " ", "explicit"}], " ", "/.", " ", "fspecific"}], " ", "/.", " ", 
      "AbsVrep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"good", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"IsV", "[", "u", "]"}], "2"]}], "+", 
      RowBox[{"S", " ", "\[Epsilon]", " ", 
       SuperscriptBox[
        RowBox[{"RsV", "[", "u", "]"}], "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bad", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"total", " ", "-", " ", "good"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"E3", " ", "=", " ", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
        "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Abs", "[", 
         FractionBox["S", "AbsV"], "]"}], "\[Rule]", " ", 
        FractionBox["1", "AbsV"]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "S", "]"}], "\[Rule]", "1"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N", "[", "E3", "]"}], "  ", "/.", " ", 
    "\[Epsilon]1"}]}]}]], "Input",
 CellChangeTimes->{{3.581303856207509*^9, 3.5813038733923893`*^9}, {
   3.58130409792791*^9, 3.5813041136851053`*^9}, 3.58130434203799*^9, {
   3.581304384064661*^9, 3.581304397499982*^9}, 3.581304611989731*^9, {
   3.581304714918652*^9, 3.581304716824912*^9}, {3.581327685225874*^9, 
   3.581327695327183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.0703125`", " ", "AbsV", " ", "\[Epsilon]"}], "+", 
  RowBox[{"1.605224609375`", " ", "AbsV", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.581303874002562*^9, {3.581304098525063*^9, 3.581304115620974*^9}, 
   3.5813041684581327`*^9, 3.581304342686631*^9, {3.581304388925721*^9, 
   3.581304398488661*^9}, {3.581304452845477*^9, 3.5813044714798517`*^9}, 
   3.5813045050511208`*^9, {3.581304539787924*^9, 3.58130455824188*^9}, {
   3.581304598591021*^9, 3.581304612519565*^9}, 3.5813047179263573`*^9, 
   3.581304767106439*^9, 3.581305473910887*^9, 3.581324859830027*^9, 
   3.581326659080564*^9, {3.581327688465006*^9, 3.581327695997037*^9}, 
   3.581343002871579*^9, 3.5814002601594667`*^9, 3.583247243103544*^9}],

Cell[BoxData[
 RowBox[{"0.270965576171875`", " ", "AbsV", " ", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{
  3.581303874002562*^9, {3.581304098525063*^9, 3.581304115620974*^9}, 
   3.5813041684581327`*^9, 3.581304342686631*^9, {3.581304388925721*^9, 
   3.581304398488661*^9}, {3.581304452845477*^9, 3.5813044714798517`*^9}, 
   3.5813045050511208`*^9, {3.581304539787924*^9, 3.58130455824188*^9}, {
   3.581304598591021*^9, 3.581304612519565*^9}, 3.5813047179263573`*^9, 
   3.581304767106439*^9, 3.581305473910887*^9, 3.581324859830027*^9, 
   3.581326659080564*^9, {3.581327688465006*^9, 3.581327695997037*^9}, 
   3.581343002871579*^9, 3.5814002601594667`*^9, 3.583247243108374*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "15"], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}], " ", "/.", " ", "\[Epsilon]0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.581304803699737*^9, 3.5813048218607597`*^9}, {
  3.581304875051579*^9, 3.581304877154614*^9}}],

Cell[BoxData["0.31666666666666665`"], "Output",
 CellChangeTimes->{{3.581304817708351*^9, 3.58130482306017*^9}, {
   3.581304870628564*^9, 3.581304877600257*^9}, 3.5813054739547033`*^9, 
   3.5813248598785*^9, 3.58132665912435*^9, 3.581343002923283*^9, 
   3.5814002602026043`*^9, 3.583247243151161*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Interrupt", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.581305461672236*^9, 3.581305465295364*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Specify", " ", "the", " ", "constants"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ImVupper", " ", "=", 
    FractionBox["\[Nu]", "10"]}], ";", " ", 
   RowBox[{"\[Epsilon]upper", " ", "=", 
    FractionBox["1", "100"]}], ";", " ", 
   RowBox[{"S", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.581307419693985*^9, 3.581307420428936*^9}, {
   3.581307562748505*^9, 3.581307578640728*^9}, {3.581307706648312*^9, 
   3.5813077245482607`*^9}, {3.5813079407258787`*^9, 3.581307940796825*^9}, {
   3.581325164049039*^9, 3.581325188229497*^9}, 3.581326241355748*^9, {
   3.581328981723907*^9, 3.581328981821081*^9}, {3.581331008189797*^9, 
   3.5813310102334967`*^9}, {3.581343662740449*^9, 3.581343662798662*^9}, {
   3.58134372193005*^9, 3.581343735874434*^9}, {3.581347677052754*^9, 
   3.581347677152709*^9}, {3.581347745202725*^9, 3.5813477456953897`*^9}, {
   3.581347901837604*^9, 3.58134790216154*^9}, 3.581400186368437*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Estimates", " ", "with", " ", "driven", " ", "\[Kappa]"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", "u_", "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"\[Nu]", " ", 
       SuperscriptBox["AbsV", 
        RowBox[{"1", "/", "2"}]]}], " ", "+", " ", "err"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=."}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"lower", " ", "bound", " ", "for", " ", "\[Beta]t"}], "+", 
     "\[Kappa]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"total", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]tA", "[", "u", "]"}], "+", 
         RowBox[{"\[Kappa]", "[", "u", "]"}]}], "/.", " ", "explicit"}], " ", 
       "/.", " ", "fspecific"}], " ", "/.", " ", "AbsVrep"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"good", " ", "=", " ", 
    RowBox[{
     SqrtBox["AbsV"], " ", "\[Nu]"}]}], "\[IndentingNewLine]", 
   RowBox[{"bad", " ", "=", " ", 
    RowBox[{"total", " ", "-", " ", "good"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IsV", " ", "is", " ", "negative"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"and", " ", "this", " ", "is", " ", "a", " ", "bad", " ", 
        RowBox[{"term", "!"}], " ", "\[IndentingNewLine]", "\t", "Note", " ", 
        "that", " ", "\[Beta]t"}], "+", "\[Kappa]"}], " ", "=", " ", 
      RowBox[{"\[Beta]", "+", 
       RowBox[{"R", " ", "is", " ", "necessarily", " ", "positive"}], 
       "\[IndentingNewLine]", " ", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"RsV", "[", "u", "]"}], " ", "is", " ", "also", " ", "a", " ",
         "bad", " ", "term"}]}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.581226209093625*^9, 3.581226237570808*^9}, 
   3.581226298731007*^9, 3.58122635276193*^9, {3.581226385992597*^9, 
   3.581226476917585*^9}, {3.581226550782071*^9, 3.581226595313386*^9}, {
   3.581226638105442*^9, 3.581226658805282*^9}, {3.5812269874514637`*^9, 
   3.581227001111617*^9}, {3.581227361484063*^9, 3.581227365694525*^9}, {
   3.581305523143921*^9, 3.581305527010565*^9}, {3.581305898254795*^9, 
   3.581305900530884*^9}, 3.581305942563929*^9, {3.581305979930831*^9, 
   3.581305980670485*^9}, {3.5813241436905746`*^9, 3.581324162763945*^9}, {
   3.581324350088788*^9, 3.581324436731975*^9}, {3.5813248137565193`*^9, 
   3.581324839745903*^9}, {3.581324889702018*^9, 3.581324917679187*^9}, 
   3.581326222291562*^9, {3.5813277045372763`*^9, 3.581327705140896*^9}, {
   3.5814001874055157`*^9, 3.581400188157722*^9}, {3.583245449230049*^9, 
   3.583245449705801*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["AbsV"], " ", "\[Nu]"}]], "Output",
 CellChangeTimes->{3.5814002834145184`*^9, 3.583247248865941*^9}],

Cell[BoxData[
 RowBox[{"err", "+", 
  RowBox[{"IsV", "[", "u", "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
   RowBox[{"RsV", "[", "u", "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]]}]], "Output",
 CellChangeTimes->{3.5814002834145184`*^9, 3.5832472488696833`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ex", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Beta]tA", "[", "u", "]"}], " ", "/.", " ", "explicit"}], " ", 
    "/.", " ", "fspecific"}], " ", "/.", " ", 
   "AbsVrep"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Absvars", "[", "ex", "]"}], " ", "/.", " ", "Vprep"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5813441122461557`*^9, 3.581344154020146*^9}, {
  3.5813446561819267`*^9, 3.581344658483532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsV", "[", "u", "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
   RowBox[{"RsV", "[", "u", "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]]}]], "Output",
 CellChangeTimes->{3.5813441240360203`*^9, 3.581344154522984*^9, 
  3.5813446590332737`*^9, 3.5813476815624933`*^9, 3.5813477481563597`*^9, 
  3.581347906405038*^9, 3.5814002894801693`*^9, 3.583247248924363*^9, 
  3.583247289233327*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  SqrtBox["AbsV"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "\[Nu]"}], "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"30", "+", "\[Nu]"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.5813441240360203`*^9, 3.581344154522984*^9, 
  3.5813446590332737`*^9, 3.5813476815624933`*^9, 3.5813477481563597`*^9, 
  3.581347906405038*^9, 3.5814002894801693`*^9, 3.583247248924363*^9, 
  3.5832472892386913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Vprep"], "Input",
 CellChangeTimes->{{3.5832473560507593`*^9, 3.5832473569401693`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], "\[Rule]", 
    SqrtBox["AbsV"]}], ",", 
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox["AbsV"], " ", "\[Nu]"}], "10"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"AbsV", " ", "\[Epsilon]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"AbsV", " ", "\[Epsilon]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["AbsV", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["AbsV", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["RsV", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["AbsV", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "8"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["IsV", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["AbsV", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "8"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.583247357648012*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Absvars", "[", "ex", "]"}], " ", "/.", " ", "Vprep"}]], "Input",
 CellChangeTimes->{{3.583247341789712*^9, 3.583247348932095*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["AbsV"], " ", "\[Epsilon]"}], "4"], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["AbsV"], " ", "\[Nu]"}], "10"], "+", 
  RowBox[{
   FractionBox["1", "40"], " ", 
   SqrtBox["AbsV"], " ", "\[Epsilon]", " ", "\[Nu]"}]}]], "Output",
 CellChangeTimes->{{3.583247344408778*^9, 3.583247349924451*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ex", " ", "/.", " ", "explicit"}], " ", "/.", " ", "fspecific"}], 
  " ", "/.", " ", "AbsVrep"}]], "Input",
 CellChangeTimes->{{3.583247305848337*^9, 3.583247326820011*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsV", "[", "u", "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
   RowBox[{"RsV", "[", "u", "]"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"RsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["IsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"IsV", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["RsV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], 
   RowBox[{"2", " ", "AbsV"}]]}]], "Output",
 CellChangeTimes->{{3.583247306807892*^9, 3.58324732741341*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  SqrtBox["AbsV"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"30", " ", "\[Epsilon]"}], "+", 
    RowBox[{"\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.581400189890362*^9, 3.5814001899268503`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  SqrtBox["AbsV"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"30", " ", "\[Epsilon]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Nu]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.581400290766663*^9, 3.583247248986143*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"E4", " ", "=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{"err", "\[Rule]", " ", 
       RowBox[{"3", " ", "\[Epsilon]", " ", 
        SuperscriptBox["AbsV", 
         RowBox[{"1", "/", "2"}]]}]}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"Abs", "[", "s", "]"}], "\[Rule]", "1"}]}], ")"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quot", " ", "=", 
   RowBox[{"Expand", "[", " ", 
    FractionBox[
     RowBox[{"2", " ", "E4"}], 
     RowBox[{
      SqrtBox["AbsV"], " ", "\[Nu]"}]], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "must", " ", "be", " ", "smaller", " ", "than", " ", 
    RowBox[{"one", "!"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]lower", " ", "=", 
   RowBox[{"10", " ", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"quot", " ", "/.", " ", 
       RowBox[{"\[Nu]", " ", "\[Rule]", " ", "\[Nu]lower"}]}], "]"}], " ", "/.",
      " ", "\[Epsilon]0"}], "]"}], " ", "/.", " ", 
   RowBox[{
    RowBox[{"Abs", "[", "S", "]"}], "\[Rule]", "1"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.495793557355468*^9, 3.4957935886634493`*^9}, {
   3.4957943385436993`*^9, 3.4957943388167562`*^9}, {3.496302974960476*^9, 
   3.496302976677063*^9}, {3.58122669866232*^9, 3.58122681860811*^9}, {
   3.581226856617475*^9, 3.581226891918088*^9}, 3.581226992141898*^9, {
   3.581305536109274*^9, 3.5813055633656597`*^9}, {3.581307736550432*^9, 
   3.5813077701561403`*^9}, {3.581328531806579*^9, 3.581328555574706*^9}, {
   3.5813286432576027`*^9, 3.581328678907473*^9}, {3.581328731032612*^9, 
   3.5813287319027433`*^9}, {3.581328762109994*^9, 3.5813288935684347`*^9}, {
   3.5813289920531607`*^9, 3.581329001700295*^9}, {3.581329070322157*^9, 
   3.5813290840254707`*^9}, 3.58132986666051*^9, 3.581335248137212*^9, {
   3.5813436886704483`*^9, 3.5813437042220287`*^9}, {3.581400192833708*^9, 
   3.5814001973981752`*^9}, {3.583654801423463*^9, 3.5836548046502542`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", 
    SqrtBox["AbsV"], " ", "\[Epsilon]"}], "4"], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["AbsV"], " ", "\[Nu]"}], "10"], "+", 
  RowBox[{
   FractionBox["1", "40"], " ", 
   SqrtBox["AbsV"], " ", "\[Epsilon]", " ", "\[Nu]"}]}]], "Output",
 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581226705479889*^9, {3.581226750683172*^9, 
   3.581226771660327*^9}, {3.5812268018420753`*^9, 3.581226819581564*^9}, {
   3.5812268619697657`*^9, 3.581226892752845*^9}, {3.5812269930301933`*^9, 
   3.581227002822895*^9}, {3.5813055372557793`*^9, 3.581305563927382*^9}, 
   3.581305954076468*^9, 3.581306206953107*^9, {3.58130757238986*^9, 
   3.581307581479155*^9}, {3.5813077280043*^9, 3.581307770797339*^9}, 
   3.5813078950073767`*^9, 3.581307954281102*^9, 3.5813244457220917`*^9, 
   3.581324924168486*^9, {3.581325168211926*^9, 3.581325191138834*^9}, {
   3.581326651189683*^9, 3.581326674098927*^9}, 3.581327713935101*^9, 
   3.581328518712627*^9, 3.5813285565224743`*^9, 3.58132864781028*^9, 
   3.581328679846477*^9, 3.58132873236388*^9, {3.581328799004167*^9, 
   3.581328894089624*^9}, {3.581328987903473*^9, 3.581329002209282*^9}, {
   3.581329046506558*^9, 3.5813290845768547`*^9}, {3.581329868077124*^9, 
   3.58132987507518*^9}, 3.581331013544964*^9, {3.581335248738065*^9, 
   3.581335270352306*^9}, 3.581343006894779*^9, {3.5813436675453587`*^9, 
   3.581343738020462*^9}, 3.5813476826510973`*^9, 3.5813477492621403`*^9, 
   3.581347907327832*^9, 3.581400292486065*^9, 3.5832472490338287`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "5"], "+", 
  FractionBox["\[Epsilon]", "20"], "+", 
  FractionBox[
   RowBox[{"15", " ", "\[Epsilon]"}], 
   RowBox[{"2", " ", "\[Nu]"}]]}]], "Output",
 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581226705479889*^9, {3.581226750683172*^9, 
   3.581226771660327*^9}, {3.5812268018420753`*^9, 3.581226819581564*^9}, {
   3.5812268619697657`*^9, 3.581226892752845*^9}, {3.5812269930301933`*^9, 
   3.581227002822895*^9}, {3.5813055372557793`*^9, 3.581305563927382*^9}, 
   3.581305954076468*^9, 3.581306206953107*^9, {3.58130757238986*^9, 
   3.581307581479155*^9}, {3.5813077280043*^9, 3.581307770797339*^9}, 
   3.5813078950073767`*^9, 3.581307954281102*^9, 3.5813244457220917`*^9, 
   3.581324924168486*^9, {3.581325168211926*^9, 3.581325191138834*^9}, {
   3.581326651189683*^9, 3.581326674098927*^9}, 3.581327713935101*^9, 
   3.581328518712627*^9, 3.5813285565224743`*^9, 3.58132864781028*^9, 
   3.581328679846477*^9, 3.58132873236388*^9, {3.581328799004167*^9, 
   3.581328894089624*^9}, {3.581328987903473*^9, 3.581329002209282*^9}, {
   3.581329046506558*^9, 3.5813290845768547`*^9}, {3.581329868077124*^9, 
   3.58132987507518*^9}, 3.581331013544964*^9, {3.581335248738065*^9, 
   3.581335270352306*^9}, 3.581343006894779*^9, {3.5813436675453587`*^9, 
   3.581343738020462*^9}, 3.5813476826510973`*^9, 3.5813477492621403`*^9, 
   3.581347907327832*^9, 3.581400292486065*^9, 3.583247249037826*^9}],

Cell[BoxData["0.9505`"], "Output",
 CellChangeTimes->{
  3.4957943395015097`*^9, 3.495795329004833*^9, 3.496300204652089*^9, 
   3.496300585874794*^9, 3.496302905927734*^9, 3.496302977503978*^9, 
   3.496467722690572*^9, 3.496467882552544*^9, 3.49646829925548*^9, 
   3.521371705852551*^9, 3.52670722241586*^9, 3.5267072585170393`*^9, 
   3.526875140922618*^9, 3.52687545785411*^9, 3.526879378062378*^9, 
   3.5810728222821283`*^9, 3.5810734956788692`*^9, 3.581129659249295*^9, 
   3.581226263930009*^9, 3.581226705479889*^9, {3.581226750683172*^9, 
   3.581226771660327*^9}, {3.5812268018420753`*^9, 3.581226819581564*^9}, {
   3.5812268619697657`*^9, 3.581226892752845*^9}, {3.5812269930301933`*^9, 
   3.581227002822895*^9}, {3.5813055372557793`*^9, 3.581305563927382*^9}, 
   3.581305954076468*^9, 3.581306206953107*^9, {3.58130757238986*^9, 
   3.581307581479155*^9}, {3.5813077280043*^9, 3.581307770797339*^9}, 
   3.5813078950073767`*^9, 3.581307954281102*^9, 3.5813244457220917`*^9, 
   3.581324924168486*^9, {3.581325168211926*^9, 3.581325191138834*^9}, {
   3.581326651189683*^9, 3.581326674098927*^9}, 3.581327713935101*^9, 
   3.581328518712627*^9, 3.5813285565224743`*^9, 3.58132864781028*^9, 
   3.581328679846477*^9, 3.58132873236388*^9, {3.581328799004167*^9, 
   3.581328894089624*^9}, {3.581328987903473*^9, 3.581329002209282*^9}, {
   3.581329046506558*^9, 3.5813290845768547`*^9}, {3.581329868077124*^9, 
   3.58132987507518*^9}, 3.581331013544964*^9, {3.581335248738065*^9, 
   3.581335270352306*^9}, 3.581343006894779*^9, {3.5813436675453587`*^9, 
   3.581343738020462*^9}, 3.5813476826510973`*^9, 3.5813477492621403`*^9, 
   3.581347907327832*^9, 3.581400292486065*^9, 3.583247249040802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]p\[Beta]lower", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", "\[Beta]t"}], " ", "+", " ", 
      RowBox[{
       SqrtBox["AbsV"], " ", 
       FractionBox["\[Nu]", "2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]t", "+", "\[Kappa]"}], " ", "/.", " ", 
  "\[Kappa]p\[Beta]lower"}]}], "Input",
 CellChangeTimes->{{3.5812270669541483`*^9, 3.581227104527429*^9}, {
   3.581227594215783*^9, 3.581227594726597*^9}, {3.581227682820009*^9, 
   3.581227697188389*^9}, {3.581227765142345*^9, 3.581227783464834*^9}, {
   3.581306287670438*^9, 3.5813063143658447`*^9}, {3.581307778797738*^9, 
   3.581307792474454*^9}, 3.581400205013216*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["AbsV"], " ", "\[Nu]"}], "2"]], "Output",
 CellChangeTimes->{3.5813077935497627`*^9, 3.581307896612796*^9, 
  3.5813079582706347`*^9, 3.581324446642457*^9, 3.581324934678071*^9, 
  3.5813251951504517`*^9, 3.581326689447011*^9, 3.581327722757115*^9, 
  3.581329088835711*^9, 3.581331026901641*^9, 3.581343006998728*^9, 
  3.5813437069140177`*^9, 3.5813437405960407`*^9, 3.581347690739242*^9, 
  3.581347911000599*^9, 3.581400298040925*^9, 3.5832472490846786`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"upper", " ", "bound", " ", "for", " ", "\[Kappa]"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bad", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Kappa]", "[", "u", "]"}], "/.", " ", "explicit"}], " ", "/.",
        " ", "fspecific"}], " ", "/.", " ", "AbsVrep"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Kappa]upper", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", " ", "\[Rule]", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Absvars", "[", 
         RowBox[{"bad", " ", "/.", " ", 
          RowBox[{"err", "\[Rule]", " ", 
           RowBox[{"3", " ", "\[Epsilon]", " ", 
            SuperscriptBox["AbsV", 
             RowBox[{"1", "/", "2"}]]}]}]}], "]"}], " ", "/.", " ", "Vprep"}],
        "]"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.581227378333918*^9, 3.581227421958577*^9}, {
  3.581227548989931*^9, 3.581227587776869*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Kappa]", "\[Rule]", 
   RowBox[{
    SqrtBox["AbsV"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Epsilon]"}], "+", "\[Nu]"}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.581227388881825*^9, 3.581227428418046*^9, {3.5812275515079308`*^9, 
   3.581227589189855*^9}, 3.581227726686241*^9, 3.581227788182584*^9, 
   3.581306326056347*^9, 3.581307795145286*^9, 3.581307897613572*^9, 
   3.581307959210335*^9, 3.581324447473545*^9, 3.581324942819169*^9, 
   3.581325203786283*^9, 3.581326692381588*^9, 3.581327724121277*^9, 
   3.581329089822488*^9, 3.5813310276850033`*^9, 3.581343007051072*^9, 
   3.5813437078669643`*^9, 3.5813437414145937`*^9, 3.5813476920613403`*^9, 
   3.581347911889711*^9, 3.581400299440262*^9, 3.5832472491344*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]lower", " ", "=", " ", 
   SuperscriptBox["\[Nu]", "2"]}], ";", "  ", 
  RowBox[{"\[Epsilon]upper", " ", "=", " ", 
   FractionBox["1", "100"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]upper", " ", "=", " ", 
   SqrtBox["\[Epsilon]upper"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.581347698183425*^9, 3.5813476983912067`*^9}, {
  3.5813477300231867`*^9, 3.581347730350799*^9}, {3.5813479160860786`*^9, 
  3.581347919205801*^9}, {3.58140021032376*^9, 3.581400211477888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bad", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ReV", "[", "u", "]"}]}], "+", 
        RowBox[{"ReVt", "[", "u", "]"}], "+", 
        SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", "/.", " ", 
      "explicit"}], " ", "/.", " ", "fspecific"}], " ", "/.", " ", 
    "AbsVrep"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Kappa]", "]"}], "2"], "\[Rule]", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], " ", "/.", " ", "\[Kappa]upper"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ratio", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   FractionBox["num", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]t", "+", "\[Kappa]"}], " ", "/.", " ", 
       "\[Kappa]p\[Beta]lower"}], ")"}]}]], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nratio", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["AbsV"], " ", "\[Epsilon]"}], "\[Nu]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"Expand", "[", 
          RowBox[{
           FractionBox["\[Nu]", 
            RowBox[{
             SqrtBox["AbsV"], " ", "\[Epsilon]"}]], "ratio"}], "]"}], "]"}], 
        " ", "/.", " ", 
        RowBox[{
         FractionBox["1", "\[Epsilon]"], "\[Rule]", " ", 
         FractionBox["1", "\[Epsilon]lower"]}]}], " ", "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", " ", "\[Epsilon]upper"}]}], " ", "/.",
       " ", 
      RowBox[{"\[Nu]", "\[Rule]", " ", "\[Nu]upper"}]}], ")"}]}]}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.581345951998086*^9, 3.581345994942522*^9}, {
  3.581346172795961*^9, 3.581346195622245*^9}, {3.581346271117807*^9, 
  3.581346314469637*^9}, {3.5813465903094873`*^9, 3.58134661332624*^9}, {
  3.581346662301798*^9, 3.581346662837607*^9}, {3.58134684371653*^9, 
  3.581346870551117*^9}, {3.5813469124981403`*^9, 3.5813469902871647`*^9}, {
  3.581400212916066*^9, 3.581400215792589*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["AbsV"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8000", " ", 
      SuperscriptBox["\[Nu]", "2"]}], "+", 
     RowBox[{"800", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"61", " ", "\[Nu]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"84000", "+", 
        RowBox[{"1300", " ", "\[Nu]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]", "3"]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"8000", " ", "\[Nu]"}]]], "Output",
 CellChangeTimes->{{3.581345966301776*^9, 3.581345995706476*^9}, {
   3.58134618701667*^9, 3.581346196159691*^9}, {3.5813462789673557`*^9, 
   3.581346314923167*^9}, {3.581346592751649*^9, 3.5813466254527607`*^9}, 
   3.581346663944325*^9, 3.581346725744835*^9, {3.581346853533375*^9, 
   3.5813468711722813`*^9}, 3.5813469307224197`*^9, {3.5813469618464117`*^9, 
   3.581346994912291*^9}, 3.581347700653407*^9, 3.581347732213031*^9, 
   3.581347921353959*^9, 3.5813480409662046`*^9, 3.5814003018494463`*^9, 
   3.5832472492493258`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2.71516325375`", " ", 
   SqrtBox["AbsV"], " ", "\[Epsilon]"}], "\[Nu]"]], "Output",
 CellChangeTimes->{{3.581345966301776*^9, 3.581345995706476*^9}, {
   3.58134618701667*^9, 3.581346196159691*^9}, {3.5813462789673557`*^9, 
   3.581346314923167*^9}, {3.581346592751649*^9, 3.5813466254527607`*^9}, 
   3.581346663944325*^9, 3.581346725744835*^9, {3.581346853533375*^9, 
   3.5813468711722813`*^9}, 3.5813469307224197`*^9, {3.5813469618464117`*^9, 
   3.581346994912291*^9}, 3.581347700653407*^9, 3.581347732213031*^9, 
   3.581347921353959*^9, 3.5813480409662046`*^9, 3.5814003018494463`*^9, 
   3.583247249253289*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bad", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ImV", "[", "u", "]"}], " ", "/.", " ", "explicit"}], " ", "/.",
      " ", "fspecific"}], " ", "/.", " ", "AbsVrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ImVbad", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.581346462271514*^9, 3.581346475416253*^9}, {
  3.58134673610588*^9, 3.5813467524768677`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"AbsV", " ", "\[Nu]"}], "5"]], "Output",
 CellChangeTimes->{3.5813464731498737`*^9, 3.581346753002329*^9, 
  3.5813469347060757`*^9, 3.581346997102869*^9, 3.581347702509844*^9, 
  3.581347733345353*^9, 3.581347922214151*^9, 3.581400303305669*^9, 
  3.5832472492873487`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "[", "S", "]"}], "\[Epsilon]", 
          SuperscriptBox["AbsV", 
           RowBox[{"3", "/", "2"}]]}], ")"}], 
        RowBox[{"-", "1"}]], "ratio", " ", "ImVbad"}], "]"}], "/.", " ", 
     RowBox[{
      FractionBox["1", "\[Epsilon]"], "\[Rule]", " ", 
      FractionBox["1", "\[Epsilon]lower"]}]}], " ", "/.", " ", 
    RowBox[{"\[Epsilon]", "\[Rule]", "\[Epsilon]upper"}]}], " ", "/.", " ", 
   RowBox[{"\[Nu]", "\[Rule]", "\[Nu]upper"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.581346754849093*^9, 3.5813468142399406`*^9}, {
  3.581347719758986*^9, 3.581347720147791*^9}, {3.5814002260361*^9, 
  3.5814002269387007`*^9}}],

Cell[BoxData["0.54303265075`"], "Output",
 CellChangeTimes->{{3.581346761577998*^9, 3.581346814682732*^9}, 
   3.581346935735816*^9, {3.5813477039628477`*^9, 3.581347734164011*^9}, 
   3.581347923422773*^9, 3.581400304308332*^9, 3.583247249332765*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Abs", "[", "S", "]"}], "\[Epsilon]", 
          SuperscriptBox["AbsV", 
           RowBox[{"3", "/", "2"}]]}], ")"}], 
        RowBox[{"-", "1"}]], "Nratio", " ", "ImVbad"}], "]"}], "/.", " ", 
     RowBox[{
      FractionBox["1", "\[Epsilon]"], "\[Rule]", " ", 
      FractionBox["1", "\[Epsilon]lower"]}]}], " ", "/.", " ", 
    RowBox[{"\[Epsilon]", "\[Rule]", "\[Epsilon]upper"}]}], " ", "/.", " ", 
   RowBox[{"\[Nu]", "\[Rule]", "\[Nu]upper"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.5813468806972637`*^9, {3.581347724944273*^9, 3.581347725162941*^9}, {
   3.581400228026264*^9, 3.581400228611237*^9}}],

Cell[BoxData["0.5430326507500001`"], "Output",
 CellChangeTimes->{3.58134688144394*^9, 3.581346936610711*^9, 
  3.581346999923871*^9, 3.581347705018992*^9, 3.581347735152143*^9, 
  3.58134792589065*^9, 3.5814003050939827`*^9, 3.5832472493899527`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bad", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"ReV", "[", "u", "]"}]}], "+", 
         RowBox[{"ReVt", "[", "u", "]"}], "+", 
         SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", 
       RowBox[{"ImV", "[", "u", "]"}]}], " ", "/.", " ", "explicit"}], " ", "/.",
      " ", "fspecific"}], " ", "/.", " ", "AbsVrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Absvars", "[", "bad", "]"}], " ", "/.", " ", "Vprep"}], 
       "]"}], " ", "/.", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Kappa]", "]"}], "2"], "\[Rule]", " ", 
       SuperscriptBox["\[Kappa]", "2"]}]}], " ", "/.", " ", "\[Kappa]upper"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratio", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"Simplify", "[", 
     FractionBox["num", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]t", "+", "\[Kappa]"}], " ", "/.", " ", 
         "\[Kappa]p\[Beta]lower"}], ")"}]}]], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"quot", " ", "=", "  ", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Abs", "[", "S", "]"}], "\[Epsilon]", 
        SuperscriptBox["AbsV", 
         RowBox[{"3", "/", "2"}]]}], ")"}], 
      RowBox[{"-", "1"}]], "ratio"}], "]"}], " ", "/.", " ", 
   RowBox[{
    RowBox[{"Abs", "[", 
     FractionBox["S", "AbsV"], "]"}], "\[Rule]", " ", 
    FractionBox[
     RowBox[{"Abs", "[", "S", "]"}], "AbsV"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "must", " ", "be"}], " ", "<", " ", 
    RowBox[{
    "1", " ", "in", " ", "order", " ", "to", " ", "make", " ", "the", " ", 
     "determinator", " ", "POSITIVE"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5813064579919024`*^9, 3.581306584332058*^9}, {
  3.5813066325521717`*^9, 3.581306635003447*^9}, {3.581306726837763*^9, 
  3.581306735521429*^9}, {3.581324458272496*^9, 3.581324539891583*^9}, {
  3.5813277415379667`*^9, 3.5813278027869377`*^9}, {3.581329101852729*^9, 
  3.581329103412702*^9}, {3.581329336573526*^9, 3.581329338321082*^9}, {
  3.581346524977457*^9, 3.581346528824239*^9}, {3.581347570815818*^9, 
  3.581347571264595*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "5"], "+", 
  FractionBox[
   RowBox[{"21", " ", "\[Epsilon]"}], "10"], "+", 
  FractionBox[
   RowBox[{"61", " ", "\[Nu]"}], "50"], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[Epsilon]", " ", "\[Nu]"}], "400"], "+", 
  FractionBox[
   SuperscriptBox["\[Nu]", "2"], 
   RowBox[{"5", " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Epsilon]", " ", 
    SuperscriptBox["\[Nu]", "2"]}], "2000"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Epsilon]", " ", 
    SuperscriptBox["\[Nu]", "3"]}], "40000"]}]], "Output",
 CellChangeTimes->{{3.581306475502633*^9, 3.581306584928536*^9}, 
   3.5813066355417643`*^9, 3.581306740302676*^9, 3.581307810954441*^9, 
   3.581307899518066*^9, 3.5813079631669397`*^9, {3.581324454982723*^9, 
   3.581324511179101*^9}, 3.58132495340269*^9, 3.581325204957103*^9, 
   3.58132669358397*^9, 3.581327727219035*^9, {3.581327761309464*^9, 
   3.5813278037152*^9}, {3.5813290906778193`*^9, 3.58132910468081*^9}, 
   3.581331028615088*^9, 3.58134300715324*^9, 3.581343708783112*^9, 
   3.581343742221414*^9, {3.581346525591374*^9, 3.581346529271677*^9}, 
   3.5813475736498528`*^9, 3.581347705950037*^9, 3.581347736038084*^9, 
   3.581347927363699*^9, 3.5814003058868856`*^9, 3.5832472494495564`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]lower", " ", "=", " ", 
   SuperscriptBox["\[Nu]", "2"]}], ";", "  ", 
  RowBox[{"\[Epsilon]upper", " ", "=", " ", 
   FractionBox["1", "100"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]upper", " ", "=", " ", 
   SqrtBox["\[Epsilon]upper"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"qu1", " ", "=", " ", 
  RowBox[{"quot", " ", "/.", " ", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], "\[Rule]", " ", 
    FractionBox["1", "\[Epsilon]lower"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"qu1", " ", "/.", " ", 
    RowBox[{"\[Nu]", "\[Rule]", " ", "\[Nu]upper"}]}], " ", "/.", " ", 
   RowBox[{"\[Epsilon]", " ", "\[Rule]", " ", "\[Epsilon]upper"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5813253727772903`*^9, 3.5813254331175756`*^9}, {
  3.58132547565902*^9, 3.581325599474164*^9}, {3.581325715780937*^9, 
  3.581325732109603*^9}, {3.5813258708198338`*^9, 3.5813258770643473`*^9}, {
  3.5813259094143476`*^9, 3.58132592932911*^9}, {3.581326055273747*^9, 
  3.581326100240032*^9}, {3.581347585654182*^9, 3.5813476161759157`*^9}, {
  3.581347888443915*^9, 3.581347893810219*^9}, {3.581400239393063*^9, 
  3.581400245586372*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "5"], "+", 
  FractionBox[
   RowBox[{"21", " ", "\[Epsilon]"}], "10"], "+", 
  FractionBox[
   RowBox[{"61", " ", "\[Nu]"}], "50"], "+", 
  FractionBox[
   RowBox[{"13", " ", "\[Epsilon]", " ", "\[Nu]"}], "400"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Epsilon]", " ", 
    SuperscriptBox["\[Nu]", "2"]}], "2000"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Epsilon]", " ", 
    SuperscriptBox["\[Nu]", "3"]}], "40000"]}]], "Output",
 CellChangeTimes->{{3.581325425576363*^9, 3.581325433828397*^9}, {
   3.581325476626341*^9, 3.581325538773087*^9}, {3.581325582722631*^9, 
   3.581325599863447*^9}, {3.5813257174609327`*^9, 3.581325733086281*^9}, {
   3.581325906916794*^9, 3.5813259299220247`*^9}, {3.581326075756662*^9, 
   3.581326100757303*^9}, 3.581326698180183*^9, {3.5813277694156933`*^9, 
   3.581327804850378*^9}, {3.581329092016554*^9, 3.581329106119637*^9}, 
   3.581331031532549*^9, 3.5813430072024593`*^9, 3.581343710863262*^9, 
   3.581343744090642*^9, {3.581347581306806*^9, 3.581347587022354*^9}, 
   3.581347617125606*^9, {3.581347710431723*^9, 3.581347737193565*^9}, {
   3.581347889823552*^9, 3.5813478944410667`*^9}, 3.5813479289535627`*^9, 
   3.5814003075688353`*^9, 3.583247249489657*^9}],

Cell[BoxData["0.54303265075`"], "Output",
 CellChangeTimes->{{3.581325425576363*^9, 3.581325433828397*^9}, {
   3.581325476626341*^9, 3.581325538773087*^9}, {3.581325582722631*^9, 
   3.581325599863447*^9}, {3.5813257174609327`*^9, 3.581325733086281*^9}, {
   3.581325906916794*^9, 3.5813259299220247`*^9}, {3.581326075756662*^9, 
   3.581326100757303*^9}, 3.581326698180183*^9, {3.5813277694156933`*^9, 
   3.581327804850378*^9}, {3.581329092016554*^9, 3.581329106119637*^9}, 
   3.581331031532549*^9, 3.5813430072024593`*^9, 3.581343710863262*^9, 
   3.581343744090642*^9, {3.581347581306806*^9, 3.581347587022354*^9}, 
   3.581347617125606*^9, {3.581347710431723*^9, 3.581347737193565*^9}, {
   3.581347889823552*^9, 3.5813478944410667`*^9}, 3.5813479289535627`*^9, 
   3.5814003075688353`*^9, 3.5832472494937553`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "consider", " ", "the", " ", "scaling", " ", "in", " ", 
    "\[Epsilon]"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AbsVlower", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"AbsV", "\[Rule]", " ", 
       SuperscriptBox["\[CapitalOmega]", "\[Alpha]"]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vderupper", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Vp", " ", "\[Rule]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ",", " ", 
       RowBox[{"Vpp", " ", "\[Rule]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ",", " ", 
       RowBox[{"Vpp", " ", "\[Rule]", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]rep", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", " ", "\[Rule]", " ", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[CapitalOmega]", 
         RowBox[{"2", "-", 
          FractionBox[
           RowBox[{"3", " ", "\[Alpha]"}], "2"]}]]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.581406877755597*^9, 3.5814069629018507`*^9}, {
  3.5814070777645473`*^9, 3.58140717095993*^9}, {3.581407344322857*^9, 
  3.581407362575391*^9}, {3.583654819854425*^9, 3.583654822250957*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verify", " ", "that", " ", "the", " ", "WKB", " ", "condition", " ", 
    "holds"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["Vp", 
        RowBox[{"\[Epsilon]", " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"3", "/", "2"}]]}]], " ", "/.", " ", "Vderupper"}], " ", "/.",
       " ", "AbsVlower"}], " ", "/.", " ", "\[Epsilon]rep"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["Vpp", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SuperscriptBox["AbsV", "2"]}]], " ", "/.", " ", "Vderupper"}], " ", "/.",
       " ", "AbsVlower"}], " ", "/.", " ", "\[Epsilon]rep"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["Vppp", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SuperscriptBox["AbsV", 
          RowBox[{"5", "/", "2"}]]}]], " ", "/.", " ", "Vderupper"}], " ", "/.",
       " ", "AbsVlower"}], " ", "/.", " ", "\[Epsilon]rep"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.58140704548628*^9, 3.581407070978376*^9}, {
  3.581407110562167*^9, 3.5814071345865393`*^9}, {3.58140717966916*^9, 
  3.581407186760429*^9}, {3.581407251978342*^9, 3.581407321167674*^9}, {
  3.5814073666285667`*^9, 3.581407405020627*^9}, {3.583654827294249*^9, 
  3.5836548352550793`*^9}}],

Cell[BoxData[
 FractionBox["1", "\[Delta]"]], "Output",
 CellChangeTimes->{{3.5814071124071293`*^9, 3.581407135018655*^9}, {
   3.581407173953062*^9, 3.581407190151781*^9}, {3.5814072586939573`*^9, 
   3.581407286246943*^9}, {3.581407318228757*^9, 3.5814073216564503`*^9}, {
   3.581407377457342*^9, 3.5814074054632*^9}, 3.58324724956369*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[CapitalOmega]", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "\[Alpha]"}]], 
  SuperscriptBox["\[Delta]", "2"]]], "Output",
 CellChangeTimes->{{3.5814071124071293`*^9, 3.581407135018655*^9}, {
   3.581407173953062*^9, 3.581407190151781*^9}, {3.5814072586939573`*^9, 
   3.581407286246943*^9}, {3.581407318228757*^9, 3.5814073216564503`*^9}, {
   3.581407377457342*^9, 3.5814074054632*^9}, 3.58324724956656*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Vppp", " ", 
   SuperscriptBox["\[CapitalOmega]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     FractionBox["\[Alpha]", "2"]}]]}], 
  SuperscriptBox["\[Delta]", "2"]]], "Output",
 CellChangeTimes->{{3.5814071124071293`*^9, 3.581407135018655*^9}, {
   3.581407173953062*^9, 3.581407190151781*^9}, {3.5814072586939573`*^9, 
   3.581407286246943*^9}, {3.581407318228757*^9, 3.5814073216564503`*^9}, {
   3.581407377457342*^9, 3.5814074054632*^9}, 3.583247249568831*^9}]
}, Open  ]]
},
WindowSize->{912, 848},
WindowMargins->{{11, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit) (November 24, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1275, 28, 72, "Input"],
Cell[1845, 52, 452, 10, 26, "Message"],
Cell[2300, 64, 1823, 27, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4160, 96, 3398, 98, 200, "Input"],
Cell[7561, 196, 1917, 33, 42, "Output"],
Cell[9481, 231, 2007, 35, 42, "Output"],
Cell[11491, 268, 1980, 34, 40, "Output"],
Cell[13474, 304, 1972, 34, 42, "Output"],
Cell[15449, 340, 1941, 33, 46, "Output"],
Cell[17393, 375, 2477, 49, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19907, 429, 1878, 54, 162, "Input"],
Cell[21788, 485, 1972, 34, 54, "Output"],
Cell[23763, 521, 2342, 46, 53, "Output"],
Cell[26108, 569, 1640, 23, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27785, 597, 2674, 77, 197, "Input"],
Cell[30462, 676, 2911, 68, 66, "Output"],
Cell[33376, 746, 1683, 31, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35096, 782, 2497, 64, 127, "Input"],
Cell[37596, 848, 2172, 40, 35, "Output"],
Cell[39771, 890, 2500, 50, 35, "Output"],
Cell[42274, 942, 4632, 108, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46943, 1055, 2867, 76, 158, "Input"],
Cell[49813, 1133, 1780, 31, 33, "Output"],
Cell[51596, 1166, 1861, 34, 62, "Output"],
Cell[53460, 1202, 1676, 28, 33, "Output"],
Cell[55139, 1232, 1676, 28, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56852, 1265, 2227, 59, 148, "Input"],
Cell[59082, 1326, 1606, 26, 33, "Output"],
Cell[60691, 1354, 1517, 23, 33, "Output"],
Cell[62211, 1379, 1712, 30, 53, "Output"],
Cell[63926, 1411, 1596, 26, 33, "Output"],
Cell[65525, 1439, 1516, 23, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67078, 1467, 1965, 54, 147, "Input"],
Cell[69046, 1523, 730, 15, 33, "Output"],
Cell[69779, 1540, 804, 18, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70620, 1563, 1072, 28, 77, "Input"],
Cell[71695, 1593, 1005, 25, 61, "Output"],
Cell[72703, 1620, 1083, 25, 61, "Output"],
Cell[73789, 1647, 829, 19, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74655, 1671, 1175, 29, 91, "Input"],
Cell[75833, 1702, 1885, 52, 82, "Output"],
Cell[77721, 1756, 814, 21, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78572, 1782, 1209, 34, 53, "Input"],
Cell[79784, 1818, 2340, 66, 120, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82161, 1889, 1256, 35, 67, "Input"],
Cell[83420, 1926, 2496, 68, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85953, 1999, 1050, 32, 108, "Input"],
Cell[87006, 2033, 672, 16, 58, "Output"],
Cell[87681, 2051, 1069, 28, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88787, 2084, 1121, 34, 108, "Input"],
Cell[89911, 2120, 669, 16, 58, "Output"],
Cell[90583, 2138, 1058, 28, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91678, 2171, 67, 1, 33, "Input"],
Cell[91748, 2174, 286, 4, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92071, 2183, 1062, 33, 105, "Input"],
Cell[93136, 2218, 617, 15, 58, "Output"],
Cell[93756, 2235, 548, 12, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94341, 2252, 2626, 72, 230, "Input"],
Cell[96970, 2326, 1962, 35, 66, "Output"],
Cell[98935, 2363, 1871, 32, 58, "Output"],
Cell[100809, 2397, 2600, 56, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103446, 2458, 1870, 50, 144, "Input"],
Cell[105319, 2510, 1835, 35, 73, "Output"],
Cell[107157, 2547, 2237, 48, 63, "Output"],
Cell[109397, 2597, 2239, 48, 63, "Output"]
}, Open  ]],
Cell[111651, 2648, 1441, 39, 91, "Input"],
Cell[113095, 2689, 2330, 64, 98, "Input"],
Cell[115428, 2755, 2951, 83, 160, "Input"],
Cell[118382, 2840, 3555, 92, 250, "Input"],
Cell[CellGroupData[{
Cell[121962, 2936, 5512, 162, 462, "Input"],
Cell[127477, 3100, 1213, 22, 59, "Output"],
Cell[128693, 3124, 1470, 31, 62, "Output"],
Cell[130166, 3157, 1941, 48, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132144, 3210, 3654, 114, 308, "Input"],
Cell[135801, 3326, 503, 12, 61, "Output"],
Cell[136307, 3340, 817, 23, 64, "Output"],
Cell[137127, 3365, 1229, 38, 64, "Output"]
}, Open  ]],
Cell[138371, 3406, 630, 14, 77, "Input"],
Cell[CellGroupData[{
Cell[139026, 3424, 2702, 69, 238, "Input"],
Cell[141731, 3495, 5599, 150, 255, "Output"],
Cell[147333, 3647, 1521, 24, 33, "Output"],
Cell[148857, 3673, 1423, 21, 58, "Output"],
Cell[150283, 3696, 1409, 20, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151729, 3721, 863, 21, 53, "Input"],
Cell[152595, 3744, 1018, 25, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153650, 3774, 2051, 53, 129, "Input"],
Cell[155704, 3829, 1162, 24, 42, "Output"],
Cell[156869, 3855, 1036, 21, 58, "Output"],
Cell[157908, 3878, 921, 16, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158866, 3899, 906, 24, 122, "Input"],
Cell[159775, 3925, 1026, 21, 58, "Output"],
Cell[160804, 3948, 962, 19, 38, "Output"],
Cell[161769, 3969, 699, 10, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162505, 3984, 663, 18, 53, "Input"],
Cell[163171, 4004, 1884, 53, 167, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165092, 4062, 1862, 52, 161, "Input"],
Cell[166957, 4116, 788, 13, 38, "Output"],
Cell[167748, 4131, 689, 10, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168474, 4146, 300, 8, 57, "Input"],
Cell[168777, 4156, 303, 4, 33, "Output"]
}, Open  ]],
Cell[169095, 4163, 141, 3, 33, "Input"],
Cell[169239, 4168, 1013, 19, 77, "Input"],
Cell[CellGroupData[{
Cell[170277, 4191, 2852, 63, 246, "Input"],
Cell[173132, 4256, 135, 3, 39, "Output"],
Cell[173270, 4261, 677, 20, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173984, 4286, 517, 13, 72, "Input"],
Cell[174504, 4301, 834, 23, 55, "Output"],
Cell[175341, 4326, 504, 13, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175882, 4344, 101, 1, 33, "Input"],
Cell[175986, 4347, 1959, 63, 148, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177982, 4415, 165, 3, 33, "Input"],
Cell[178150, 4420, 369, 11, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178556, 4436, 220, 5, 33, "Input"],
Cell[178779, 4443, 662, 20, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179478, 4468, 337, 10, 57, "Input"],
Cell[179818, 4480, 338, 11, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180193, 4496, 2298, 51, 150, "Input"],
Cell[182494, 4549, 1986, 34, 59, "Output"],
Cell[184483, 4585, 1875, 30, 54, "Output"],
Cell[186361, 4617, 1714, 24, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188112, 4646, 767, 17, 74, "Input"],
Cell[188882, 4665, 512, 9, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189431, 4679, 1015, 27, 79, "Input"],
Cell[190449, 4708, 810, 17, 42, "Output"]
}, Open  ]],
Cell[191274, 4728, 538, 11, 84, "Input"],
Cell[CellGroupData[{
Cell[191837, 4743, 2390, 65, 209, "Input"],
Cell[194230, 4810, 1218, 29, 61, "Output"],
Cell[195451, 4841, 658, 11, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196146, 4857, 550, 15, 53, "Input"],
Cell[196699, 4874, 311, 6, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197047, 4885, 830, 21, 57, "Input"],
Cell[197880, 4908, 251, 3, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198168, 4916, 808, 21, 57, "Input"],
Cell[198979, 4939, 250, 3, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199266, 4947, 2577, 70, 175, "Input"],
Cell[201846, 5019, 1287, 27, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203170, 5051, 1229, 26, 149, "Input"],
Cell[204402, 5079, 1262, 25, 58, "Output"],
Cell[205667, 5106, 821, 11, 33, "Output"]
}, Open  ]],
Cell[206503, 5120, 1401, 36, 123, "Input"],
Cell[CellGroupData[{
Cell[207929, 5160, 1572, 42, 170, "Input"],
Cell[209504, 5204, 342, 5, 54, "Output"],
Cell[209849, 5211, 455, 9, 60, "Output"],
Cell[210307, 5222, 509, 11, 66, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/poles.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    182681,       4504]
NotebookOptionsPosition[    175825,       4287]
NotebookOutlinePosition[    176265,       4304]
CellTagsIndexPosition[    176222,       4301]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "estimates", " ", "near", " ", "the", " ", "poles", " ", "of", 
    " ", "the", " ", "potential"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}], ".", 
    RowBox[{
     RowBox[{"DateList", "[", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.538235125060067*^9, 3.538235126755638*^9}, {
  3.538235617718266*^9, 3.538235636186709*^9}, {3.538717632660287*^9, 
  3.5387176381602182`*^9}, {3.552825840404621*^9, 3.552825851319648*^9}, {
  3.571724092653695*^9, 3.571724098642221*^9}}],

Cell[BoxData[
 RowBox[{"24", ".", "7", ".", "2013"}]], "Output",
 CellChangeTimes->{
  3.538233345834868*^9, 3.538306774088806*^9, 3.538314217677747*^9, 
   3.538717574906986*^9, 3.539166883990094*^9, 3.5394038661628513`*^9, 
   3.539405375031562*^9, 3.5394065404228477`*^9, 3.5394089112126627`*^9, 
   3.539410906137559*^9, 3.539424397921961*^9, 3.539433866804389*^9, 
   3.539601167130168*^9, 3.5396666502890987`*^9, 3.539667060598179*^9, 
   3.55228076740932*^9, 3.552727341868063*^9, 3.552825477004436*^9, 
   3.55287880334818*^9, 3.552879359462658*^9, 3.552881715024192*^9, {
   3.5528818382789917`*^9, 3.552881858951687*^9}, 3.552901228818415*^9, 
   3.5530092503945627`*^9, 3.5557627872037354`*^9, 3.555762834998032*^9, 
   3.55590232301097*^9, 3.555910134963505*^9, 3.5559104516299953`*^9, 
   3.555910557512931*^9, 3.5559108156309032`*^9, 3.556006489132721*^9, 
   3.556006611747484*^9, 3.5560072380543003`*^9, 3.556007280916081*^9, 
   3.556007430349595*^9, 3.556007506619285*^9, 3.55600755330212*^9, 
   3.5560792023433733`*^9, 3.5563354869166203`*^9, {3.556335527179224*^9, 
   3.556335553017617*^9}, 3.558626577431436*^9, 3.558630294270297*^9, 
   3.558630718884811*^9, 3.558631580280607*^9, 3.55897410125014*^9, 
   3.5712948844185953`*^9, 3.5713031989847937`*^9, 3.571303754170369*^9, {
   3.571303959641343*^9, 3.571303969065043*^9}, 3.571309888451914*^9, 
   3.571311231831963*^9, 3.571378448802915*^9, 3.5713889225958*^9, 
   3.571482486211844*^9, 3.5717241052297363`*^9, 3.571724304675893*^9, 
   3.579925221638793*^9, 3.5799255708217173`*^9, 3.581422003273237*^9, 
   3.581432787695292*^9, 3.581498037234309*^9, 3.581498514363147*^9, 
   3.581499148454268*^9, 3.581499202747747*^9, 3.581502408793703*^9, 
   3.581503338528153*^9, 3.581503420147518*^9, 3.581676904928856*^9, 
   3.581678026677349*^9, 3.5816781067150917`*^9, 3.5816782045722933`*^9, 
   3.5816788761239767`*^9, 3.581680270561471*^9, 3.5816804208064632`*^9, 
   3.581737730423126*^9, 3.5819309605814743`*^9, 3.5819326419236307`*^9, 
   3.581937283510582*^9, 3.581950585426742*^9, 3.58195129853584*^9, 
   3.582037020963458*^9, 3.582037814964789*^9, 3.5820381491275177`*^9, 
   3.582038187190394*^9, 3.582038528881942*^9, 3.582276962574441*^9, 
   3.582279129052121*^9, 3.583327608611988*^9, 3.583334053748394*^9, 
   3.583335176560326*^9, 3.5833391861021023`*^9, 3.5834082895237017`*^9, 
   3.583423382071189*^9, 3.58365617256705*^9, 3.5836603498397217`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "tilde"}], "-", "equations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"yteq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Vt", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"ReVt", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"ImVt", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yt", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "u", "]"}], " ", "+", " ", 
      RowBox[{"I", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Alpha]eq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[Beta]teq", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]t", "'"}], "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yt", "'"}], "[", "u", "]"}], " ", "/.", " ", "yteq"}], 
        "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", " ", 
       RowBox[{
        RowBox[{"\[Alpha]", "'"}], "[", "u", "]"}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[Sigma]rep", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "u", "]"}], " ", "\[Rule]", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Alpha]", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], 
       "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Urep2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.", 
         " ", "\[Alpha]eq"}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep"}], " ", "/.",
            " ", "\[Alpha]eq"}], ")"}], ",", " ", "u"}], "]"}]}]}], 
     "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.475760152690621*^9, 3.475760296413397*^9}, {
  3.485810663912609*^9, 3.485810678200348*^9}, {3.485810744934455*^9, 
  3.485810774355241*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["yt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Vt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"yt", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.5836603499919987`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReVt", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.583660350043117*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Beta]t", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ImVt", "[", "u", "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.583660350047962*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "-", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", "u", "]"}], "2"], "-", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.5836603500525846`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "u", "]"}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.583660350197074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ReV", "[", "u", "]"}], "-", 
     RowBox[{"ReVt", "[", "u", "]"}], "-", 
     SuperscriptBox[
      RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ReV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["ReVt", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Beta]t", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.475760169991438*^9, {3.475760209167275*^9, 3.475760227733697*^9}, {
   3.475760273506167*^9, 3.4757602970621033`*^9}, 3.475761307271126*^9, 
   3.475761564122282*^9, 3.475767454211155*^9, 3.4787802074042892`*^9, 
   3.478780327036862*^9, 3.478780386939122*^9, 3.485709705034629*^9, 
   3.4857104671632557`*^9, 3.4857730925240383`*^9, 3.48577546158646*^9, 
   3.485775547054343*^9, 3.485775586044332*^9, 3.485775730124589*^9, 
   3.485810775254334*^9, 3.485949389772257*^9, 3.485954753566073*^9, 
   3.486298500343749*^9, 3.493545174843864*^9, 3.4937306141529922`*^9, 
   3.494084598760674*^9, 3.4941469475740128`*^9, 3.494146982334938*^9, 
   3.494147020231641*^9, 3.494214358462585*^9, 3.494216677931727*^9, 
   3.494426435297844*^9, 3.494426527419094*^9, 3.494426574604607*^9, 
   3.494426655181345*^9, {3.494426794971552*^9, 3.494426814982667*^9}, 
   3.49442703025873*^9, 3.4948496475711327`*^9, 3.495512089950835*^9, 
   3.4957918131731377`*^9, 3.496300196516994*^9, 3.496466304053274*^9, 
   3.521371654339134*^9, 3.521437657414213*^9, 3.526704271004887*^9, 
   3.526798941061597*^9, 3.526807371098132*^9, 3.526809058407558*^9, 
   3.526874369819352*^9, 3.5268754005233707`*^9, 3.526879343882989*^9, 
   3.580700976845922*^9, 3.580702072321766*^9, 3.581072046019198*^9, 
   3.581084001200219*^9, 3.581129305532462*^9, 3.58112942409558*^9, 
   3.581129546327092*^9, 3.581174485875965*^9, 3.581226260306862*^9, 
   3.581302888956409*^9, 3.5813054698079433`*^9, 3.5813248557043743`*^9, 
   3.581326655033737*^9, 3.58132754343309*^9, 3.58134299858252*^9, 
   3.5814002561109333`*^9, 3.581499148659865*^9, 3.5814992029286337`*^9, 
   3.581502409007942*^9, 3.581503339287359*^9, 3.581503420817819*^9, 
   3.5816769051885366`*^9, 3.581678027395262*^9, 3.581678107357019*^9, 
   3.5816782051603603`*^9, 3.581678877876436*^9, 3.581680270747299*^9, 
   3.581680421025028*^9, 3.581737731630228*^9, 3.5819309608134212`*^9, 
   3.581932642193989*^9, 3.5819372837804203`*^9, 3.581950586224744*^9, 
   3.581951298822426*^9, 3.582037021160214*^9, 3.582037815138309*^9, 
   3.582038149886631*^9, 3.582038187359078*^9, 3.582038529113142*^9, 
   3.582276962789307*^9, 3.582279129192356*^9, 3.583327608778893*^9, 
   3.583334053916706*^9, 3.5833351767242126`*^9, 3.583339186270982*^9, 
   3.583408290284506*^9, 3.583423382283132*^9, 3.5836561728301897`*^9, 
   3.583660350201804*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "determinator", " ", "in", " ", "different", " ", "forms"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"det", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"U", "[", "u", "]"}]}], " ", "+", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"U", "'"}], "[", "u", "]"}], "2"], "+", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
       RowBox[{"ImV", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"detalt", " ", "=", " ", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
         RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReV", "[", "u", "]"}], ",", " ", "u"}], "]"}], " ", "-", 
         " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ReVt", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ")"}]}],
       "-", " ", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
       RowBox[{"ImVt", "[", "u", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
       RowBox[{"ImV", "[", "u", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"det", " ", "/.", " ", "Urep2"}], " ", "/.", " ", 
       "\[Beta]teq"}], "]"}], " ", "-", " ", "detalt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.557117738665595*^9, 3.557117789501422*^9}, {
   3.55832545773171*^9, 3.558325473446577*^9}, 3.558325525274351*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5571177014506893`*^9, {3.5571177809269953`*^9, 3.557117790405768*^9}, 
   3.557132060083783*^9, 3.557132781569726*^9, 3.557132890236397*^9, 
   3.557133385172875*^9, 3.557134278890109*^9, 3.557134379949798*^9, 
   3.557135715788176*^9, 3.5571449290852137`*^9, 3.5571519190394793`*^9, 
   3.557153783242606*^9, 3.557200564931118*^9, 3.5572013920619173`*^9, {
   3.557205573637148*^9, 3.557205595457075*^9}, 3.558193401140964*^9, 
   3.558194230925716*^9, 3.558325360434225*^9, 3.558325526253786*^9, 
   3.558325630100074*^9, 3.581502409073024*^9, 3.581503340066709*^9, 
   3.58150342141504*^9, 3.581676906064271*^9, 3.581678027973094*^9, 
   3.581678107899578*^9, 3.5816782064621058`*^9, 3.58167887884201*^9, 
   3.581680270812646*^9, 3.581680421097283*^9, 3.581737733206853*^9, 
   3.581930960885717*^9, 3.581932642255887*^9, 3.5819372838473387`*^9, 
   3.581950586962635*^9, 3.581951298888142*^9, 3.582037021396784*^9, 
   3.582037815206027*^9, 3.582038150500304*^9, 3.582038187435046*^9, 
   3.582038529179393*^9, 3.582276962991725*^9, 3.582279129284164*^9, 
   3.583327608843808*^9, 3.583334053980729*^9, 3.5833351767951*^9, 
   3.583339186340313*^9, 3.583408290995254*^9, 3.583423382360283*^9, 
   3.58365617290493*^9, 3.583660350245023*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Form", " ", "of", " ", "\[Beta]t", " ", "and", " ", "R", " ", "from", 
     " ", "T"}], "-", "ansatz"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]Rrep", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "\[Rule]", " ", 
        RowBox[{
         FractionBox[
          SqrtBox["AbsU"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", "u", "]"}], "+", " ", 
           FractionBox["1", 
            RowBox[{"T", "[", "u", "]"}]]}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], " ", "\[Rule]", " ", 
        RowBox[{
         FractionBox[
          SqrtBox["AbsU"], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", "u", "]"}], "-", " ", 
           FractionBox["1", 
            RowBox[{"T", "[", "u", "]"}]]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "here", " ", "are", " ", "the", " ", "error", " ", "terms", " ", "of", 
     " ", "thmT"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Err", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      FractionBox[
       RowBox[{"detalt", " ", "/.", " ", "\[Beta]Rrep"}], "AbsU"], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E1", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "AbsU"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "u", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ReV", "[", "u", "]"}], " ", "-", " ", 
            RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["ReV", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], " ", "-", " ", 
           RowBox[{
            SuperscriptBox["ReVt", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}], ")"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Beta]t", "[", "u", "]"}], "AbsU"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ImV", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"ImVt", "[", "u", "]"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E3", " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"ImV", "[", "u", "]"}], "AbsU"]}], 
      FractionBox[
       RowBox[{
        RowBox[{"U", "[", "u", "]"}], "+", " ", 
        SuperscriptBox[
         RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], 
       RowBox[{
        SqrtBox["AbsU"], "+", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}]]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"ImV", "[", "u", "]"}], 
       SqrtBox["AbsU"]], "g"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "take", " ", "the", " ", "alternative", " ", "form", " ", "of", " ", "E4",
      " ", "and", " ", "the", " ", "final", " ", "form", " ", "of", " ", 
     "E4right", " ", "away"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.557118808963604*^9, 3.557118829147522*^9}, {
   3.5571327854261427`*^9, 3.557132796896461*^9}, {3.558325373465603*^9, 
   3.558325437457045*^9}, 3.558325535664227*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"E3alt", " ", "=", " ", 
  RowBox[{"E3", " ", "/.", " ", "Urep2"}]}]], "Input",
 CellChangeTimes->{{3.5820381435706387`*^9, 3.5820381822739077`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "-", 
      RowBox[{"ReVt", "[", "u", "]"}]}], ")"}]}], 
   RowBox[{"AbsU", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["AbsU"], "+", 
      RowBox[{"\[Beta]t", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.582038164936736*^9, 3.582038187513928*^9}, 
   3.582038529258857*^9, 3.582276963066991*^9, 3.5822791293597937`*^9, 
   3.58332760892385*^9, 3.583334054062728*^9, 3.583335176875453*^9, 
   3.583339186415152*^9, 3.583408292450736*^9, 3.583423382432728*^9, 
   3.583656172963039*^9, 3.583660350320368*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Equations", " ", "for", " ", "R", " ", "and", " ", "\[Beta]", " ", "from",
     " ", "invariant", " ", "region", " ", "paper"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eq1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "==", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["s", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]]}], " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]", "[", "u", "]"}], " ", 
          RowBox[{"ImV", "[", "u", "]"}]}], ",", " ", "u"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "u", "]"}], " ", "+", " ", 
       RowBox[{"s", " ", 
        RowBox[{"\[Beta]", "[", "u", "]"}]}]}], " ", "\[Equal]", " ", 
      FractionBox[
       RowBox[{"U", "[", "u", "]"}], 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"R\[Beta]rep", " ", "=", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"eq1", ",", " ", "eq2"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"R", "[", "u", "]"}], ",", " ", 
           RowBox[{"\[Beta]", "[", "u", "]"}]}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["s", "2"]], "\[Rule]", "1"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"UR\[Beta]eq", " ", "=", " ", 
    RowBox[{
     RowBox[{"U", "[", "u", "]"}], " ", "\[Equal]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"eq2", ",", " ", 
           RowBox[{"U", "[", "u", "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
       RowBox[{
        SuperscriptBox["s", "2"], "\[Rule]", "1"}]}], ")"}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.485773821078389*^9, 3.485773979630265*^9}, {
  3.485775699092309*^9, 3.485775719613346*^9}, {3.5811293318589354`*^9, 
  3.5811293321392813`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", 
        RowBox[{"\[Integral]", 
         RowBox[{
          RowBox[{
           RowBox[{"ImV", "[", "u", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
          RowBox[{"\[DifferentialD]", "u"}]}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"\[Sigma]", "[", "u", "]"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
         RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Integral]", 
       RowBox[{
        RowBox[{
         RowBox[{"ImV", "[", "u", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"U", "[", "u", "]"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"\[Integral]", 
        RowBox[{
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", 
          RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
         RowBox[{"\[DifferentialD]", "u"}]}]}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775720197404*^9, 3.485775730460446*^9}, 
   3.4858107937013617`*^9, 3.485949391372456*^9, 3.48595475488453*^9, 
   3.486298501815805*^9, 3.4935451773207817`*^9, 3.4937306168639803`*^9, 
   3.494084604706625*^9, 3.494146947747538*^9, 3.494146982620185*^9, 
   3.4941470204056673`*^9, 3.494214362999592*^9, 3.49421667821961*^9, 
   3.494426437911981*^9, 3.494426527595211*^9, 3.49442657680536*^9, 
   3.4944266573786373`*^9, {3.4944267951452637`*^9, 3.494426815234599*^9}, 
   3.494427030434108*^9, 3.494849650076028*^9, 3.4955120926096687`*^9, 
   3.4957918134241962`*^9, 3.496300199248069*^9, 3.496466305488453*^9, 
   3.521371657035654*^9, 3.5214376607432947`*^9, 3.526704273385415*^9, 
   3.526798942474505*^9, 3.5268073727017717`*^9, 3.52680905971801*^9, 
   3.526874371632696*^9, 3.5268754022787027`*^9, 3.52687934555898*^9, 
   3.580700982668725*^9, 3.580702075137327*^9, 3.581072048390332*^9, 
   3.581084003404071*^9, {3.5811293167946*^9, 3.581129333255282*^9}, 
   3.581129435819068*^9, 3.581129548625813*^9, 3.5811744886196537`*^9, 
   3.581226260717338*^9, 3.5813028913416862`*^9, 3.5813054699567013`*^9, 
   3.581324855871706*^9, 3.581326655201498*^9, 3.5813275448050613`*^9, 
   3.5813429989799643`*^9, 3.581400256398623*^9, 3.5814991489510107`*^9, 
   3.581499203096869*^9, 3.581502409170803*^9, 3.58150334150073*^9, 
   3.581503423007913*^9, 3.581676907406296*^9, 3.581678030014896*^9, 
   3.581678109309784*^9, 3.5816782077008343`*^9, 3.5816788806040783`*^9, 
   3.5816802709190598`*^9, 3.581680421193472*^9, 3.581737735745194*^9, 
   3.58193096100452*^9, 3.581932642357048*^9, 3.5819372839442*^9, 
   3.5819505883375893`*^9, 3.581951298999814*^9, 3.582037021556909*^9, 
   3.582037815307303*^9, 3.582038187571639*^9, 3.582038529319021*^9, 
   3.582276963175913*^9, 3.5822791294244003`*^9, 3.583327608986844*^9, 
   3.583334054126154*^9, 3.5833351769407053`*^9, 3.583339186479068*^9, 
   3.583408293196851*^9, 3.58342338249293*^9, 3.583656173067387*^9, 
   3.583660350411826*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", "u", "]"}], "\[Equal]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", "[", "u", "]"}], "-", 
     RowBox[{"s", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"R", "[", "u", "]"}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.485775720197404*^9, 3.485775730460446*^9}, 
   3.4858107937013617`*^9, 3.485949391372456*^9, 3.48595475488453*^9, 
   3.486298501815805*^9, 3.4935451773207817`*^9, 3.4937306168639803`*^9, 
   3.494084604706625*^9, 3.494146947747538*^9, 3.494146982620185*^9, 
   3.4941470204056673`*^9, 3.494214362999592*^9, 3.49421667821961*^9, 
   3.494426437911981*^9, 3.494426527595211*^9, 3.49442657680536*^9, 
   3.4944266573786373`*^9, {3.4944267951452637`*^9, 3.494426815234599*^9}, 
   3.494427030434108*^9, 3.494849650076028*^9, 3.4955120926096687`*^9, 
   3.4957918134241962`*^9, 3.496300199248069*^9, 3.496466305488453*^9, 
   3.521371657035654*^9, 3.5214376607432947`*^9, 3.526704273385415*^9, 
   3.526798942474505*^9, 3.5268073727017717`*^9, 3.52680905971801*^9, 
   3.526874371632696*^9, 3.5268754022787027`*^9, 3.52687934555898*^9, 
   3.580700982668725*^9, 3.580702075137327*^9, 3.581072048390332*^9, 
   3.581084003404071*^9, {3.5811293167946*^9, 3.581129333255282*^9}, 
   3.581129435819068*^9, 3.581129548625813*^9, 3.5811744886196537`*^9, 
   3.581226260717338*^9, 3.5813028913416862`*^9, 3.5813054699567013`*^9, 
   3.581324855871706*^9, 3.581326655201498*^9, 3.5813275448050613`*^9, 
   3.5813429989799643`*^9, 3.581400256398623*^9, 3.5814991489510107`*^9, 
   3.581499203096869*^9, 3.581502409170803*^9, 3.58150334150073*^9, 
   3.581503423007913*^9, 3.581676907406296*^9, 3.581678030014896*^9, 
   3.581678109309784*^9, 3.5816782077008343`*^9, 3.5816788806040783`*^9, 
   3.5816802709190598`*^9, 3.581680421193472*^9, 3.581737735745194*^9, 
   3.58193096100452*^9, 3.581932642357048*^9, 3.5819372839442*^9, 
   3.5819505883375893`*^9, 3.581951298999814*^9, 3.582037021556909*^9, 
   3.582037815307303*^9, 3.582038187571639*^9, 3.582038529319021*^9, 
   3.582276963175913*^9, 3.5822791294244003`*^9, 3.583327608986844*^9, 
   3.583334054126154*^9, 3.5833351769407053`*^9, 3.583339186479068*^9, 
   3.583408293196851*^9, 3.58342338249293*^9, 3.583656173067387*^9, 
   3.583660350417997*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Differential", " ", "equations", " ", "for", " ", "R", " ", "and", " ", 
    "\[Beta]", " ", "from", " ", "invariant", " ", "region", " ", "paper"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rel1", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Sigma]", "[", "u", "]"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Sigma]", "[", "u", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
               RowBox[{"s", " ", 
                RowBox[{"R", "[", "u", "]"}]}]}], ")"}]}], " ", "/.", " ", 
            "\[Sigma]rep"}], ")"}], ",", " ", "u"}], "]"}]}], " ", "\[Equal]",
        " ", 
       RowBox[{"ImV", "[", "u", "]"}]}], " ", "/.", " ", "\[Sigma]rep"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"rel2", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"R", "[", "u", "]"}], "2"], "-", " ", 
           SuperscriptBox[
            RowBox[{"\[Beta]", "[", "u", "]"}], "2"], " ", "-", " ", 
           RowBox[{"U", "[", "u", "]"}]}], " ", "/.", " ", "Urep2"}], ",", 
         " ", "u"}], "]"}], " ", "/.", " ", "\[Beta]teq"}], ")"}], "\[Equal]",
      "0"}]}], "\[IndentingNewLine]", 
   RowBox[{"R\[Beta]eq", " ", "=", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rel1", ",", " ", "rel2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "'"}], "[", "u", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"R", "'"}], "[", "u", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.47878040363739*^9, 3.4787805029332237`*^9}, {
   3.4787934787313967`*^9, 3.478793509041453*^9}, 3.4787935656615143`*^9, {
   3.478793599467905*^9, 3.4787936036820707`*^9}, 3.478793769363062*^9, {
   3.478793843324251*^9, 3.4787938513447866`*^9}, {3.4857757479664392`*^9, 
   3.485775770733169*^9}, {3.485775820290058*^9, 3.4857758214169273`*^9}, {
   3.4857758516405077`*^9, 3.485775851784498*^9}, {3.4857759120592823`*^9, 
   3.4857759121210546`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImV", "[", "u", "]"}], "+", 
   RowBox[{"2", " ", "s", " ", 
    RowBox[{"R", "[", "u", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
   RowBox[{"s", " ", 
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
    RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Beta]", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.5814991490015793`*^9, 3.581499203149246*^9, 3.581502409222699*^9, 
   3.581503342521249*^9, 3.581503423773628*^9, 3.581676908232994*^9, 
   3.581678031029511*^9, 3.581678110205515*^9, 3.581678208565707*^9, 
   3.5816788815602703`*^9, 3.5816802709653273`*^9, 3.581680421240066*^9, 
   3.5817377367378883`*^9, 3.581930961053668*^9, 3.581932642403781*^9, 
   3.5819372839953623`*^9, 3.581950589084592*^9, 3.5819512990547333`*^9, 
   3.582037021622119*^9, 3.5820378153580647`*^9, 3.582038187633636*^9, 
   3.582038529384098*^9, 3.582276963246367*^9, 3.582279129479116*^9, 
   3.5833276090491667`*^9, 3.583334054185555*^9, 3.5833351769989777`*^9, 
   3.583339186541497*^9, 3.5834082939003696`*^9, 3.5834233825598087`*^9, 
   3.583656173115411*^9, 3.58366035046072*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImVt", "[", "u", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"R", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["ReV", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "+", 
   RowBox[{
    SuperscriptBox["ReVt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"\[Beta]", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.5814991490015793`*^9, 3.581499203149246*^9, 3.581502409222699*^9, 
   3.581503342521249*^9, 3.581503423773628*^9, 3.581676908232994*^9, 
   3.581678031029511*^9, 3.581678110205515*^9, 3.581678208565707*^9, 
   3.5816788815602703`*^9, 3.5816802709653273`*^9, 3.581680421240066*^9, 
   3.5817377367378883`*^9, 3.581930961053668*^9, 3.581932642403781*^9, 
   3.5819372839953623`*^9, 3.581950589084592*^9, 3.5819512990547333`*^9, 
   3.582037021622119*^9, 3.5820378153580647`*^9, 3.582038187633636*^9, 
   3.582038529384098*^9, 3.582276963246367*^9, 3.582279129479116*^9, 
   3.5833276090491667`*^9, 3.583334054185555*^9, 3.5833351769989777`*^9, 
   3.583339186541497*^9, 3.5834082939003696`*^9, 3.5834233825598087`*^9, 
   3.583656173115411*^9, 3.583660350466127*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"R", "[", "u", "]"}]}], "-", 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"R", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ImV", "[", "u", "]"}], "+", 
           RowBox[{"2", " ", "s", " ", 
            RowBox[{"R", "[", "u", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "u", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
            RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ImVt", "[", "u", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
               RowBox[{"\[Beta]t", "[", "u", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["ReV", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}], "+", 
           RowBox[{
            SuperscriptBox["ReVt", "\[Prime]",
             MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["R", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"ImV", "[", "u", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "u", "]"}]}], "+", 
      RowBox[{"4", " ", "s", " ", 
       RowBox[{"R", "[", "u", "]"}], " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "u", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]", "[", "u", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ImVt", "[", "u", "]"}], " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["ReV", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "-", 
      RowBox[{
       SuperscriptBox["ReVt", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"R", "[", "u", "]"}], "-", 
        RowBox[{"s", " ", 
         RowBox[{"\[Beta]", "[", "u", "]"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.4787804186626177`*^9, 3.4787804984374027`*^9}, {
   3.478793492924678*^9, 3.478793510010221*^9}, {3.478793767534993*^9, 
   3.478793769979643*^9}, 3.478793852233727*^9, {3.4857098962042828`*^9, 
   3.485709924700618*^9}, 3.485710469371467*^9, 3.4857730939462643`*^9, {
   3.485775763250819*^9, 3.485775771374468*^9}, 3.485775822353701*^9, 
   3.4857758523714323`*^9, 3.4857759126405993`*^9, 3.4858107977862*^9, 
   3.485949392075523*^9, 3.485954755570655*^9, 3.486298502529912*^9, 
   3.4935451813988857`*^9, 3.4937306174853277`*^9, 3.4940846047791767`*^9, 
   3.494146947815012*^9, 3.49414698270242*^9, 3.494147020491559*^9, 
   3.4942143632775908`*^9, 3.494216678302408*^9, 3.494426437962509*^9, 
   3.494426527659926*^9, 3.4944265777125397`*^9, 3.494426658374042*^9, {
   3.494426795229088*^9, 3.4944268153337812`*^9}, 3.494427030517631*^9, 
   3.494849650164564*^9, 3.495512092660315*^9, 3.495791813506156*^9, 
   3.496300199328306*^9, 3.496466306275311*^9, 3.521371658172051*^9, 
   3.521437662662881*^9, 3.526704274351199*^9, 3.526798943224855*^9, 
   3.526807373781727*^9, 3.526809060611312*^9, 3.526874372688819*^9, 
   3.526875403021573*^9, 3.526879346379856*^9, 3.580700983854648*^9, 
   3.58070207633462*^9, 3.581072049424609*^9, 3.581084004665794*^9, 
   3.5811293406219273`*^9, 3.581129442308835*^9, 3.58112955031997*^9, 
   3.581174489661952*^9, 3.581226260816297*^9, 3.581302892354562*^9, 
   3.58130547000918*^9, 3.5813248559242477`*^9, 3.581326655253475*^9, 
   3.581327545696149*^9, 3.581342999042489*^9, 3.581400256491136*^9, 
   3.5814991490015793`*^9, 3.581499203149246*^9, 3.581502409222699*^9, 
   3.581503342521249*^9, 3.581503423773628*^9, 3.581676908232994*^9, 
   3.581678031029511*^9, 3.581678110205515*^9, 3.581678208565707*^9, 
   3.5816788815602703`*^9, 3.5816802709653273`*^9, 3.581680421240066*^9, 
   3.5817377367378883`*^9, 3.581930961053668*^9, 3.581932642403781*^9, 
   3.5819372839953623`*^9, 3.581950589084592*^9, 3.5819512990547333`*^9, 
   3.582037021622119*^9, 3.5820378153580647`*^9, 3.582038187633636*^9, 
   3.582038529384098*^9, 3.582276963246367*^9, 3.582279129479116*^9, 
   3.5833276090491667`*^9, 3.583334054185555*^9, 3.5833351769989777`*^9, 
   3.583339186541497*^9, 3.5834082939003696`*^9, 3.5834233825598087`*^9, 
   3.583656173115411*^9, 3.58366035047118*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"R", "[", "u", "]"}]}], " ", "-", " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], ",", " ", "u"}], "]"}], " ", "/.",
      " ", "R\[Beta]eq"}], " ", "/.", " ", "\[Beta]teq"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "can", " ", "be", " ", "integrated"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]eq", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
        RowBox[{"s", " ", 
         RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
        RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
      RowBox[{"\[Beta]", "[", "u", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Kappa]rep", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "u", "]"}], " ", "\[Rule]", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Sigma]", "[", "u", "]"}]], " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ImV", "[", "u", "]"}], " ", "-", " ", 
          RowBox[{"ImVt", "[", "u", "]"}]}], ")"}]}], ",", " ", "u"}], 
      "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]rep", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
     RowBox[{"\[Beta]", "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Rrep", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Beta]", "[", "u", "]"}], " ", "-", " ", 
       RowBox[{"s", " ", 
        RowBox[{"R", "[", "u", "]"}]}], "-", " ", 
       RowBox[{"\[Beta]t", "[", "u", "]"}]}], " ", "==", " ", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], ",", " ", 
     RowBox[{"R", "[", "u", "]"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.485775782901465*^9, 3.485775885455757*^9}, {
  3.485775915504937*^9, 3.485775961940207*^9}, {3.485776264630248*^9, 
  3.485776267565607*^9}, {3.4858108218025723`*^9, 3.4858108221554127`*^9}, {
  3.49354533865558*^9, 3.493545373962183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImV", "[", "u", "]"}], "-", 
  RowBox[{"ImVt", "[", "u", "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[Alpha]", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s", " ", 
      RowBox[{"R", "[", "u", "]"}]}], "-", 
     RowBox[{"\[Beta]", "[", "u", "]"}], "+", 
     RowBox[{"\[Beta]t", "[", "u", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.581499149101665*^9, 3.581499203249386*^9, 
   3.581502409288919*^9, 3.5815033434400454`*^9, 3.5815034245886917`*^9, 
   3.581676909132288*^9, 3.581678032183367*^9, 3.5816781112419033`*^9, 
   3.581678157753772*^9, 3.581678209350774*^9, 3.5816788825784187`*^9, 
   3.581680271034192*^9, 3.581680421295815*^9, 3.581737737833789*^9, 
   3.581930961121276*^9, 3.581932642509266*^9, 3.581937284093404*^9, 
   3.581950589868518*^9, 3.581951299125783*^9, 3.582037021694577*^9, 
   3.5820378154251423`*^9, 3.582038187699638*^9, 3.5820385294497957`*^9, 
   3.582276963310848*^9, 3.582279129550329*^9, 3.583327609113813*^9, 
   3.583334054245036*^9, 3.58333517706187*^9, 3.583339186601326*^9, 
   3.5834082946880217`*^9, 3.5834233826182413`*^9, 3.583656173187221*^9, 
   3.583660350523933*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Kappa]", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{"\[Integral]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ImV", "[", "u", "]"}], "-", 
         RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
       RowBox[{"\[Sigma]", "[", "u", "]"}]}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}], 
    RowBox[{"\[Sigma]", "[", "u", "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.581499149101665*^9, 3.581499203249386*^9, 
   3.581502409288919*^9, 3.5815033434400454`*^9, 3.5815034245886917`*^9, 
   3.581676909132288*^9, 3.581678032183367*^9, 3.5816781112419033`*^9, 
   3.581678157753772*^9, 3.581678209350774*^9, 3.5816788825784187`*^9, 
   3.581680271034192*^9, 3.581680421295815*^9, 3.581737737833789*^9, 
   3.581930961121276*^9, 3.581932642509266*^9, 3.581937284093404*^9, 
   3.581950589868518*^9, 3.581951299125783*^9, 3.582037021694577*^9, 
   3.5820378154251423`*^9, 3.582038187699638*^9, 3.5820385294497957`*^9, 
   3.582276963310848*^9, 3.582279129550329*^9, 3.583327609113813*^9, 
   3.583334054245036*^9, 3.58333517706187*^9, 3.583339186601326*^9, 
   3.5834082946880217`*^9, 3.5834233826182413`*^9, 3.583656173187221*^9, 
   3.5836603505794697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Beta]", "[", "u", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"R", "[", "u", "]"}]}], "+", 
    RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
    RowBox[{"\[Kappa]", "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.581499149101665*^9, 3.581499203249386*^9, 
   3.581502409288919*^9, 3.5815033434400454`*^9, 3.5815034245886917`*^9, 
   3.581676909132288*^9, 3.581678032183367*^9, 3.5816781112419033`*^9, 
   3.581678157753772*^9, 3.581678209350774*^9, 3.5816788825784187`*^9, 
   3.581680271034192*^9, 3.581680421295815*^9, 3.581737737833789*^9, 
   3.581930961121276*^9, 3.581932642509266*^9, 3.581937284093404*^9, 
   3.581950589868518*^9, 3.581951299125783*^9, 3.582037021694577*^9, 
   3.5820378154251423`*^9, 3.582038187699638*^9, 3.5820385294497957`*^9, 
   3.582276963310848*^9, 3.582279129550329*^9, 3.583327609113813*^9, 
   3.583334054245036*^9, 3.58333517706187*^9, 3.583339186601326*^9, 
   3.5834082946880217`*^9, 3.5834233826182413`*^9, 3.583656173187221*^9, 
   3.583660350583776*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"\[Beta]", "[", "u", "]"}], "-", 
     RowBox[{"\[Beta]t", "[", "u", "]"}], "-", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}], "s"]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775797736475*^9, 3.485775867788743*^9}, {
   3.485775916104168*^9, 3.485775962463853*^9}, 3.4857763064888077`*^9, {
   3.4858108025247583`*^9, 3.485810822765057*^9}, 3.48594939292732*^9, 
   3.4859547567232857`*^9, 3.4862985032632627`*^9, 3.493545184042972*^9, {
   3.493545359918745*^9, 3.493545374634756*^9}, 3.493730618306608*^9, 
   3.494084604996645*^9, 3.494146947898641*^9, 3.494146982918849*^9, 
   3.494147020574121*^9, 3.4942143638030376`*^9, 3.494216678450502*^9, 
   3.494426438303093*^9, 3.4944265277439632`*^9, 3.49442658435948*^9, 
   3.494426659631576*^9, {3.494426795306378*^9, 3.4944268154981203`*^9}, 
   3.494427030614258*^9, 3.4948496503814373`*^9, 3.495512092860886*^9, 
   3.495791813654539*^9, 3.4963001996603003`*^9, 3.4964663074979343`*^9, 
   3.521371659890038*^9, 3.52143766592826*^9, 3.526704275753441*^9, 
   3.526798944090157*^9, 3.526807374730445*^9, 3.526809061491603*^9, 
   3.526874373923069*^9, 3.526875403807095*^9, 3.526879347165958*^9, 
   3.580700985374907*^9, 3.580702077527382*^9, 3.581072050505571*^9, 
   3.58108400545119*^9, 3.581129344842404*^9, 3.58112944316864*^9, 
   3.581129551973377*^9, 3.581174491281445*^9, 3.581226260887422*^9, 
   3.581302894359671*^9, 3.581305470074898*^9, 3.58132485599117*^9, 
   3.581326655320149*^9, 3.581327546731146*^9, 3.5813429991206303`*^9, 
   3.581400256562792*^9, 3.581499149101665*^9, 3.581499203249386*^9, 
   3.581502409288919*^9, 3.5815033434400454`*^9, 3.5815034245886917`*^9, 
   3.581676909132288*^9, 3.581678032183367*^9, 3.5816781112419033`*^9, 
   3.581678157753772*^9, 3.581678209350774*^9, 3.5816788825784187`*^9, 
   3.581680271034192*^9, 3.581680421295815*^9, 3.581737737833789*^9, 
   3.581930961121276*^9, 3.581932642509266*^9, 3.581937284093404*^9, 
   3.581950589868518*^9, 3.581951299125783*^9, 3.582037021694577*^9, 
   3.5820378154251423`*^9, 3.582038187699638*^9, 3.5820385294497957`*^9, 
   3.582276963310848*^9, 3.582279129550329*^9, 3.583327609113813*^9, 
   3.583334054245036*^9, 3.58333517706187*^9, 3.583339186601326*^9, 
   3.5834082946880217`*^9, 3.5834233826182413`*^9, 3.583656173187221*^9, 
   3.58366035058781*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "determinator", " ", "involving", " ", "\[Kappa]"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"detex", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"detalt", " ", "/.", " ", "\[Kappa]eq"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ex1", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
       ")"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ex2", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", " ", 
        RowBox[{
         RowBox[{"R", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ex3", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ReV", "'"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ReVt", "'"}], "[", "u", "]"}], "\[Rule]", "0"}]}], 
         "}"}]}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ex4", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"detex", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"detex", " ", "/.", 
        RowBox[{
         RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", "0"}]}], ")"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
    "detex", " ", "-", " ", "ex1", " ", "-", " ", "ex2", " ", "-", "ex3", "-",
      " ", "ex4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Rrep\[Kappa]", " ", "=", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Kappa]", "[", "u", "]"}], "+", " ", 
         RowBox[{"s", " ", 
          RowBox[{"R", "[", "u", "]"}]}]}], "==", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ReV", "[", "u", "]"}]}], "+", 
          RowBox[{"ReVt", "[", "u", "]"}], "+", 
          SuperscriptBox[
           RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
            RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}], ",", " ", 
       RowBox[{"R", "[", "u", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.485775949731913*^9, 3.485775970638651*^9}, {
  3.4857760187674294`*^9, 3.4857762188792963`*^9}, {3.485776321681641*^9, 
  3.485776328699853*^9}, {3.5811294461469183`*^9, 3.5811294531375313`*^9}, {
  3.581677933912212*^9, 3.581678053078342*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "-", 
    RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
  RowBox[{"\[Alpha]", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.5836603506472187`*^9}],

Cell[BoxData[
 RowBox[{"s", " ", 
  RowBox[{"ImV", "[", "u", "]"}], " ", 
  RowBox[{"R", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.583660350652124*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ReV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "-", 
    RowBox[{
     SuperscriptBox["ReVt", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.583660350655778*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], "-", 
    RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
  RowBox[{"\[Beta]t", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.583660350659501*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ImV", "[", "u", "]"}], " ", 
  RowBox[{"\[Kappa]", "[", "u", "]"}]}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.583660350662613*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", "[", "u", "]"}], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ReV", "[", "u", "]"}]}], "+", 
     RowBox[{"ReVt", "[", "u", "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Beta]t", "[", "u", "]"}], " ", 
      RowBox[{"\[Kappa]", "[", "u", "]"}]}], "-", 
     SuperscriptBox[
      RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], 
    RowBox[{"2", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
       RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.485775951111504*^9, 3.485775971049862*^9}, {
   3.4857760212249537`*^9, 3.485776061790715*^9}, {3.485776097366427*^9, 
   3.485776131671753*^9}, 3.485776161785881*^9, {3.485776209454749*^9, 
   3.485776214492854*^9}, {3.485776299234973*^9, 3.485776329239437*^9}, 
   3.4858108339333553`*^9, 3.485949394067676*^9, 3.485954757931427*^9, 
   3.486298507919766*^9, 3.493560484272691*^9, 3.493730623446558*^9, 
   3.494084607205455*^9, 3.494146949018174*^9, 3.494146984507304*^9, 
   3.494147021744246*^9, 3.494214366724419*^9, 3.494216680023028*^9, 
   3.4944264403153057`*^9, 3.494426528881721*^9, 3.494426666078588*^9, {
   3.4944267965343447`*^9, 3.494426817052245*^9}, 3.494427031885816*^9, 
   3.49484965252356*^9, 3.495512094836623*^9, 3.4957918152616053`*^9, 
   3.496300201871278*^9, 3.496466312669821*^9, 3.521371674295031*^9, 
   3.526704283723619*^9, 3.526798951860297*^9, 3.52680738199891*^9, 
   3.5268090678907347`*^9, 3.5268743816099977`*^9, 3.526875410977235*^9, 
   3.526879353716711*^9, 3.580700995753783*^9, 3.5807020866664762`*^9, 
   3.58107206706531*^9, 3.58108402460186*^9, 3.5811294538877563`*^9, 
   3.581129553025937*^9, 3.581174494277014*^9, 3.5812262610062*^9, 
   3.5813028956135693`*^9, 3.581305470199904*^9, 3.58132485609169*^9, 
   3.581326655422476*^9, 3.5813275479840517`*^9, 3.581342999259487*^9, 
   3.581400256665848*^9, 3.5814991491981697`*^9, 3.581499203373589*^9, 
   3.581502409376046*^9, 3.581503344442827*^9, 3.581503425475018*^9, 
   3.581676910302928*^9, {3.5816780229516897`*^9, 3.5816780536657553`*^9}, 
   3.581678114719966*^9, 3.58167815922059*^9, 3.581678210374435*^9, 
   3.581678883782132*^9, 3.58168027113533*^9, 3.5816804213761377`*^9, 
   3.581737739152378*^9, 3.5819309612174683`*^9, 3.581932642588716*^9, 
   3.5819372841757402`*^9, 3.5819505906571302`*^9, 3.5819512992254543`*^9, 
   3.5820370217954397`*^9, 3.5820378155060043`*^9, 3.5820381878178*^9, 
   3.5820385295293427`*^9, 3.582276963390149*^9, 3.582279129651626*^9, 
   3.583327609251162*^9, 3.583334054331601*^9, 3.583335177167468*^9, 
   3.583339186725195*^9, 3.583408295522462*^9, 3.5834233827026043`*^9, 
   3.583656173372101*^9, 3.583660350665835*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"det1", " ", "=", " ", 
  RowBox[{"ex1", "+", "ex3", "+", "ex4"}]}], "\[IndentingNewLine]", 
 RowBox[{"det2", " ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", "u", "]"}], " ", "+", " ", 
       RowBox[{"s", " ", 
        RowBox[{"R", "[", "u", "]"}]}]}], ")"}], " ", 
     RowBox[{"ImV", "[", "u", "]"}]}], " ", "/.", " ", "Rrep\[Kappa]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.581678141129734*^9, 3.58167816351385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ReV", "[", "u", "]"}], "-", 
     RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
   RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ImV", "[", "u", "]"}], "-", 
     RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
   RowBox[{"\[Beta]t", "[", "u", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["ReV", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "-", 
     RowBox[{
      SuperscriptBox["ReVt", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.581678143462736*^9, 3.58167816395541*^9}, 
   3.5816782118563766`*^9, 3.5816788859012947`*^9, 3.5816802711970587`*^9, 
   3.581680421446643*^9, 3.58173774040979*^9, 3.58193096128963*^9, 
   3.5819326426609364`*^9, 3.581937284247266*^9, 3.581950591391341*^9, 
   3.581951299289521*^9, 3.582037021859548*^9, 3.582037815579157*^9, 
   3.582038187889432*^9, 3.58203852960214*^9, 3.582276963454075*^9, 
   3.582279129714965*^9, 3.5833276093096237`*^9, 3.583334054405408*^9, 
   3.58333517722788*^9, 3.58333918679213*^9, 3.583408296340048*^9, 
   3.583423382774604*^9, 3.583656173539385*^9, 3.583660350707817*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"ImV", "[", "u", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ReV", "[", "u", "]"}]}], "+", 
     RowBox[{"ReVt", "[", "u", "]"}], "+", 
     SuperscriptBox[
      RowBox[{"\[Kappa]", "[", "u", "]"}], "2"]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]t", "[", "u", "]"}], "+", 
     RowBox[{"\[Kappa]", "[", "u", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.581678143462736*^9, 3.58167816395541*^9}, 
   3.5816782118563766`*^9, 3.5816788859012947`*^9, 3.5816802711970587`*^9, 
   3.581680421446643*^9, 3.58173774040979*^9, 3.58193096128963*^9, 
   3.5819326426609364`*^9, 3.581937284247266*^9, 3.581950591391341*^9, 
   3.581951299289521*^9, 3.582037021859548*^9, 3.582037815579157*^9, 
   3.582038187889432*^9, 3.58203852960214*^9, 3.582276963454075*^9, 
   3.582279129714965*^9, 3.5833276093096237`*^9, 3.583334054405408*^9, 
   3.58333517722788*^9, 3.58333918679213*^9, 3.583408296340048*^9, 
   3.583423382774604*^9, 3.583656173539385*^9, 3.5836603507128887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Analyze", " ", "the", " ", "potential"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalOmega]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "+", 
       SuperscriptBox["s", "2"], "-", 
       FractionBox["1", "4"]}], ")"}], " ", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "u", "]"}], "2"]]}], "-", " ", 
    RowBox[{"2", " ", "s", " ", "\[CapitalOmega]", " ", 
     RowBox[{"Cos", "[", "u", "]"}]}], " ", "-", " ", 
    RowBox[{"2", " ", "s", " ", "k", " ", 
     FractionBox[
      RowBox[{"Cos", "[", "u", "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "u", "]"}], "2"]]}], "-", " ", 
    "\[Mu]"}]}]}]], "Input",
 CellChangeTimes->{{3.4863912999776497`*^9, 3.486391310271255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Mu]"}], "-", 
  RowBox[{"2", " ", "s", " ", "\[CapitalOmega]", " ", 
   RowBox[{"Cos", "[", "u", "]"}]}], "-", 
  RowBox[{"2", " ", "k", " ", "s", " ", 
   RowBox[{"Cot", "[", "u", "]"}], " ", 
   RowBox[{"Csc", "[", "u", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], "+", 
     SuperscriptBox["k", "2"], "+", 
     SuperscriptBox["s", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", "u", "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[CapitalOmega]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "u", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+LEi1caD/986ag62cDgBJB+ezydqW3OK8eE4+9itda8
ctxxp7oDRL9b1GzGuv6V45m7PVVcQPrT0n1hWkB678OUSSC6ZfmKhyDa73Pu
CxAtra1XqQOkFd6ZvgPRqxQCfoDoLO6naxuBdIXzmYAmIF1378MSEC314Hlg
M5De9mp9Coj+u485aT6Q/rdHa9dfIG1XHtHzD0jPle++wLDhlWPf7n/+7EBa
8kbWChCdWLu32RBIz1n55RmI3uJTJ2oEpBPOmziA6GviBWuWAeknnRa7lwPp
w73a65dveuXIVHTuyiogveixRuJqIG33MypsLZB+p2sieh5It1jcKroGpPkq
t8h6bH7lOM/phroXkAYAwpSuTg==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lrep", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "-", "s"}], "\[Rule]", "L"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Vser", " ", "=", " ", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"V", ",", " ", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], " ", "/.", 
   " ", "Lrep"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.486391313154007*^9, 3.486391357055084*^9}, {
   3.486391558745775*^9, 3.486391560093998*^9}, {3.4863915958773727`*^9, 
   3.486391596915189*^9}, {3.486395184203903*^9, 3.486395195032045*^9}, {
   3.57172430990658*^9, 3.571724310748073*^9}, {3.571724374380266*^9, 
   3.571724383489171*^9}, {3.5717244268502913`*^9, 3.57172442701293*^9}, {
   3.571724471390551*^9, 3.5717244714520407`*^9}, {3.579925577771843*^9, 
   3.5799255778231297`*^9}, 3.579926539902686*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], "+", 
     SuperscriptBox["L", "2"]}], 
    SuperscriptBox["u", "2"]], "+", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"12", " ", "\[Mu]"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k", "2"], "+", 
         RowBox[{"k", " ", "s"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"6", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "60"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"7", " ", "k", " ", "s"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", "\[CapitalOmega]"}], "+", 
      SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "u", "]"}], "4"],
    SeriesData[$CellContext`u, 0, {}, -2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 0, {
   Rational[-1, 4] + $CellContext`L^2, 0, 
    Rational[1, 12] (-1 - 12 $CellContext`\[Mu] + 
     4 ($CellContext`k^2 + $CellContext`k $CellContext`s + $CellContext`s \
($CellContext`s - 6 $CellContext`\[CapitalOmega]))), 0, 
    Rational[1, 60] (-1 + 4 $CellContext`k^2 + 
      7 $CellContext`k $CellContext`s + 
      4 $CellContext`s^2) + $CellContext`s $CellContext`\[CapitalOmega] + \
$CellContext`\[CapitalOmega]^2}, -2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.486391325328821*^9, 3.486391357799395*^9}, 
   3.486391561508856*^9, 3.4863915974342413`*^9, 3.486400898449361*^9, 
   3.571724312404584*^9, {3.5717243758332157`*^9, 3.5717243845853233`*^9}, 
   3.5717244277995377`*^9, 3.571724472488987*^9, 3.579925239225943*^9, {
   3.579925573045231*^9, 3.579925578540099*^9}, 3.581422009897234*^9, 
   3.581432789539963*^9, 3.581498038856326*^9, 3.581498516903878*^9, 
   3.581499149493845*^9, 3.5814992036501703`*^9, 3.5815024096608553`*^9, 
   3.581503346953816*^9, 3.581503427485771*^9, 3.58167691225041*^9, 
   3.581678215862277*^9, 3.581678888691203*^9, 3.581680271457385*^9, 
   3.58168042170988*^9, 3.5817377454272757`*^9, 3.581930961549554*^9, 
   3.581932642987091*^9, 3.581937284581974*^9, 3.581950592715481*^9, 
   3.5819512995609903`*^9, 3.582037022279295*^9, 3.582037815897633*^9, 
   3.582038188184211*^9, 3.582038529873458*^9, 3.58227696379675*^9, 
   3.5822791299774923`*^9, 3.583327609575824*^9, 3.58333405466677*^9, 
   3.5833351774926853`*^9, 3.583339187061006*^9, 3.58340829914988*^9, 
   3.583423383047679*^9, 3.5836561740472403`*^9, 3.58366035103662*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Take", " ", "only", " ", "the", " ", "pole", " ", "and", " ", "consider",
      " ", "the", " ", "fundamental", " ", "solutions"}], ",", " ", 
    StyleBox[
     RowBox[{"L", "=", "0"}],
     FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"L", "=", "0"}], ";"}],
    FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"Vser", ",", " ", 
       RowBox[{"-", "2"}]}], "]"}], 
     FractionBox["1", 
      SuperscriptBox["u", "2"]]}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", "u", "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"DSolve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[Phi]", "''"}], "[", "u", "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"VtA", "[", "u", "]"}], " ", 
              RowBox[{"\[Phi]", "[", "u", "]"}]}]}], ",", " ", 
            RowBox[{"\[Phi]", "[", "u", "]"}], ",", " ", "u"}], "]"}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"-", "I"}]}], " ", ",", " ", 
        RowBox[{
         RowBox[{"C", "[", "2", "]"}], "\[Rule]", " ", "2"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582609878056985*^9, 3.582609893105201*^9}, {
   3.582610001639203*^9, 3.582610078975068*^9}, {3.583326911453911*^9, 
   3.583326954529911*^9}, {3.5833394036630297`*^9, 3.583339406587734*^9}, 
   3.5833400405386*^9, {3.5834083168086157`*^9, 3.5834083309002323`*^9}, {
   3.583408425069778*^9, 3.5834084257628813`*^9}, 3.583408839979039*^9, {
   3.583660510745654*^9, 3.583660512414918*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.5826100336648197`*^9, 3.5826100794166183`*^9}, 
   3.583322565206172*^9, 3.583326816618101*^9, {3.583326909296534*^9, 
   3.583326955269307*^9}, 3.583327498023904*^9, 3.583327738677199*^9, 
   3.583328963538891*^9, 3.583334054712426*^9, 3.583334263882575*^9, 
   3.583335177549184*^9, 3.5833391871024323`*^9, 3.583339407486154*^9, 
   3.58334004131419*^9, 3.583340333195331*^9, {3.583408300754587*^9, 
   3.583408331903304*^9}, 3.583408427370068*^9, 3.58340884063134*^9, 
   3.5834233831079884`*^9, 3.583656174108384*^9, 3.583660351283774*^9}],

Cell[BoxData[
 RowBox[{
  SqrtBox["u"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], "+", 
    RowBox[{"Log", "[", "u", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5826100336648197`*^9, 3.5826100794166183`*^9}, 
   3.583322565206172*^9, 3.583326816618101*^9, {3.583326909296534*^9, 
   3.583326955269307*^9}, 3.583327498023904*^9, 3.583327738677199*^9, 
   3.583328963538891*^9, 3.583334054712426*^9, 3.583334263882575*^9, 
   3.583335177549184*^9, 3.5833391871024323`*^9, 3.583339407486154*^9, 
   3.58334004131419*^9, 3.583340333195331*^9, {3.583408300754587*^9, 
   3.583408331903304*^9}, 3.583408427370068*^9, 3.58340884063134*^9, 
   3.5834233831079884`*^9, 3.583656174108384*^9, 3.583660351288381*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Together", "[", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
     RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"ytA", "[", "u", "]"}], "]"}], "]"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Log", "[", 
      SuperscriptBox["u", "2"], "]"}], "\[Rule]", " ", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ComplexExpand", "[", 
       RowBox[{"Im", "[", 
        RowBox[{"ytA", "[", "u", "]"}], "]"}], "]"}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       SuperscriptBox["u", "2"], "]"}], "\[Rule]", " ", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "u", "]"}]}]}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.583328979146164*^9, 3.583329032091641*^9}, {
  3.583334258169447*^9, 3.583334259138011*^9}, {3.583339812360528*^9, 
  3.583339820400281*^9}, {3.5833399427607737`*^9, 3.5833399720130157`*^9}, {
  3.5833400265504513`*^9, 3.583340061354953*^9}, {3.58334032485093*^9, 
  3.5833403418756247`*^9}, {3.583408437786322*^9, 3.583408533004966*^9}, {
  3.583408850200212*^9, 3.583408882359077*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", "\[ImaginaryI]"}], ")"}], "+", 
    RowBox[{"Log", "[", "u", "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "u"}], "-", 
    RowBox[{"2", " ", "u", " ", 
     RowBox[{"Log", "[", "u", "]"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.583340329362061*^9, 3.583340342318487*^9}, 
   3.583408339285956*^9, {3.583408429723816*^9, 3.5834085339232063`*^9}, {
   3.5834088428482428`*^9, 3.5834088829996758`*^9}, 3.583423383526313*^9, 
   3.583656174172176*^9, 3.5836603514050493`*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Log", "[", "u", "]"}]}], ")"}], "2"], 
  RowBox[{"2", " ", "u", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.583340329362061*^9, 3.583340342318487*^9}, 
   3.583408339285956*^9, {3.583408429723816*^9, 3.5834085339232063`*^9}, {
   3.5834088428482428`*^9, 3.5834088829996758`*^9}, 3.583423383526313*^9, 
   3.583656174172176*^9, 3.5836603514098186`*^9}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"u", "+", 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "u", "]"}], "2"]}]}]]], "Output",
 CellChangeTimes->{{3.583340329362061*^9, 3.583340342318487*^9}, 
   3.583408339285956*^9, {3.583408429723816*^9, 3.5834085339232063`*^9}, {
   3.5834088428482428`*^9, 3.5834088829996758`*^9}, 3.583423383526313*^9, 
   3.583656174172176*^9, 3.5836603514133673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}], ",", " ", "u"}], 
    "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0", ",", "0.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583408960586412*^9, 3.583409009973385*^9}, {
  3.5834143633730717`*^9, 3.58341436438346*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13k8lE8YAHCVShI5KqTkTHKlIudTSe4rRMgVUqJcJTnKkZIrJInIVW4J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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxFxXss1AEcAPA7NMo6r8p+hJ1O5RWTlFQqijxqjibLa0K6XsgmraZrd5JH
rN2kvB8p3TiPOzVOjJtKXufoqHNXlxkhbM6Nlqv+8P3+8dmHGnOTHqdFIpEC
//m/X9y0uHPm1LGNdbzMEhUEzXPj/WWFxc2EK+zfL20qIbzh0Fh1+xMiBJ5w
euiVS8TC5dvPZWQRKTBTr3nPI4IFXwir4C0ucWB9DTPcx7IMtgn6Nd2dXQ2n
Drh7Fi7XwqZ8IzmZzINblF59g0ea4C5GiXnYHB9W7T5qUHf9Day1yjU0t2mF
3TTRLcH1QriP5TrQY9cBW+XPrtb+6oRn1Qr5qHMXXP2zrZfyuBumWLxcmJwU
wTlXBPHltB545Th3MiH9PZziIuLv6P4AK+pF2WJqL/ybMVJke+cTbH9Cdz2+
rQ/2qaRebjQdgFMtoqy/hw/CDnPn9aWBQ7CJwaKeaA3X6Sji7SoWw1dd28Y3
+w/D3DMx5e9WcNWsmeFUgQQWBPtoc7xH4HRfdhl/CqdO+I1VsUfhwwdZHMLl
MxxuObhKluCq3lxlIlMKF+pEptBpY7CJXFCpJcI33WOGuCeNw6TaSJ7S+Auc
/JyXa9yFt9tn6hnd+Aob+SU7PKDIYJnjkCRNiDeUetImIyfgCJ6bkcU6fp9d
wZS9lsN10xZFlAAFnFnCjpafxWPp8zb1QfhOobAhMBTPyrvYkxODJ7g9W9qS
hluztvnq1uDrh+5ulb7Cx+d/DNdw8fzQ5ojTjbjGjn6LLcRl4rxSbQn+NkN9
STKKczyibKvGcP8X+/gn5Xjr7f6PzBm8wPFAXtAcnqQsDqEu4HsDrik6l3Ed
8kh1vhr/JvBgRK/hQkaVk/Mf/KmVvkqjwf8CjJ9wow==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 0.5}, {0., 0.7402265059982982}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.583408983698942*^9, 3.5834090110110073`*^9}, 
   3.5834143658133373`*^9, 3.583423383632518*^9, 3.583656174226515*^9, 
   3.583660351589778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Take", " ", "only", " ", "the", " ", "pole", " ", "and", " ", "consider",
      " ", "the", " ", "fundamental", " ", "solutions"}], ",", " ", 
    StyleBox[
     RowBox[{"L", ">", "0"}],
     FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"Vser", ",", " ", 
       RowBox[{"-", "2"}]}], "]"}], 
     FractionBox["1", 
      SuperscriptBox["u", "2"]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]", "[", "u", "]"}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"DSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Phi]", "''"}], "[", "u", "]"}], "\[Equal]", 
            RowBox[{
             RowBox[{"VtA", "[", "u", "]"}], " ", 
             RowBox[{"\[Phi]", "[", "u", "]"}]}]}], ",", " ", 
           RowBox[{"\[Phi]", "[", "u", "]"}], ",", " ", "u"}], "]"}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"C", "[", "1", "]"}], "\[Rule]", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"C", "[", "2", "]"}], "\[Rule]", " ", "I"}]}], "}"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.583660555825148*^9, 3.5836605643182383`*^9}, {
  3.583660623517014*^9, 3.5836606262547293`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "4"]}], "+", 
   SuperscriptBox["L", "2"]}], 
  SuperscriptBox["u", "2"]]], "Output",
 CellChangeTimes->{3.5836606272735977`*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["u", 
   RowBox[{
    FractionBox["1", "2"], "-", "L"}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     FractionBox["1", "2"], "+", "L"}]]}]}]], "Output",
 CellChangeTimes->{3.5836606273174877`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
     RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"ytA", "[", "u", "]"}], "]"}], "]"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{"Im", "[", 
      RowBox[{"ytA", "[", "u", "]"}], "]"}], "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], "]"}]}]}], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", "L"}], "+", 
   SuperscriptBox["u", 
    RowBox[{"4", " ", "L"}]], "+", 
   RowBox[{"2", " ", "L", " ", 
    SuperscriptBox["u", 
     RowBox[{"4", " ", "L"}]]}]}], 
  RowBox[{
   RowBox[{"2", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["u", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "L"}]}]]}]}]]], "Output",
 CellChangeTimes->{3.583660634631483*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "L", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "L"}]}]]}], 
  RowBox[{"1", "+", 
   SuperscriptBox["u", 
    RowBox[{"4", " ", "L"}]]}]]], "Output",
 CellChangeTimes->{3.583660634680736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Interrupt", "[", "]"}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.581930145252578*^9, 3.581930148638228*^9}, {
  3.583660345229501*^9, 3.583660346884157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "take", " ", "the", " ", 
     StyleBox["constant",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["term",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["in",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["the",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["potential",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[",",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"L", "=", "0"}],
     FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"L", "=", "0"}], ";"}],
    FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["L", "2"]}], 
       SuperscriptBox["u", "2"]], " ", "+", " ", "c0", " ", "+", " ", 
      RowBox[{"c2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReVA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["L", "2"]}], 
       SuperscriptBox["u", "2"]], "+", "Rec0", " ", "+", " ", 
      RowBox[{"Rec2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImVA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{"Imc0", " ", "+", " ", 
      RowBox[{"Imc2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"Vser", ",", " ", 
         RowBox[{"-", "2"}]}], "]"}], 
       FractionBox["1", 
        SuperscriptBox["u", "2"]]}], "+", 
      SuperscriptBox["\[Zeta]", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReVtA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"Vser", ",", " ", 
         RowBox[{"-", "2"}]}], "]"}], 
       FractionBox["1", 
        SuperscriptBox["u", "2"]]}], " ", "+", " ", "Re\[Zeta]2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImVtA", "[", "u", "]"}], " ", "=", " ", "Im\[Zeta]2"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.581679010671238*^9, 3.5816790108111486`*^9}, {
  3.581679157072453*^9, 3.5816791704296007`*^9}, {3.5816800129478607`*^9, 
  3.581680019016757*^9}, {3.581680231124378*^9, 3.58168023486443*^9}, {
  3.581680377984951*^9, 3.5816803815611267`*^9}, {3.581680441491622*^9, 
  3.5816804439389677`*^9}, {3.581950855811764*^9, 3.581950870306642*^9}, {
  3.582037805860839*^9, 3.582037806673991*^9}, {3.583327638946612*^9, 
  3.583327646325453*^9}, {3.58366021694319*^9, 3.5836602181354103`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReIm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c0", " ", "\[Rule]", " ", 
      RowBox[{"Rec0", " ", "+", " ", 
       RowBox[{"I", " ", "Imc0"}]}]}], ",", " ", 
     RowBox[{"c2", " ", "\[Rule]", " ", 
      RowBox[{"Rec2", " ", "+", " ", 
       RowBox[{"I", " ", "Imc2"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.581679536575913*^9, 3.581679550799999*^9}, {
  3.581680398039453*^9, 3.581680411396591*^9}, {3.581950908765266*^9, 
  3.581950910350412*^9}, {3.581951294641345*^9, 3.581951294751882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{
   SqrtBox["u"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", " ", 
      RowBox[{"BesselI", "[", 
       RowBox[{"L", ",", 
        RowBox[{"\[Zeta]", " ", "u"}]}], "]"}]}], "-", 
     RowBox[{"BesselK", "[", 
      RowBox[{"L", ",", 
       RowBox[{"\[Zeta]", " ", "u"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], ",", " ", 
     "u"}], "]"}], "-", " ", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], "  ", 
    RowBox[{"\[Phi]tA", "[", "u", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5833285045046*^9, 3.583328530658367*^9}, 
   3.583328741590024*^9, {3.583336414063221*^9, 3.583336416260195*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["u"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"C", " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], "-", 
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5833276723793077`*^9, 3.583327755588916*^9, {3.5833285092219553`*^9, 
   3.58332853159435*^9}, 3.583328744995557*^9, 3.5833341069676533`*^9, 
   3.583335190277812*^9, 3.583336418104512*^9, 3.583339198999771*^9, 
   3.5833401025349216`*^9, 3.583343594746098*^9, 3.5834234413223953`*^9, 
   3.583656184591881*^9, 3.583660351907186*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5833276723793077`*^9, 3.583327755588916*^9, {3.5833285092219553`*^9, 
   3.58332853159435*^9}, 3.583328744995557*^9, 3.5833341069676533`*^9, 
   3.583335190277812*^9, 3.583336418104512*^9, 3.583339198999771*^9, 
   3.5833401025349216`*^9, 3.583343594746098*^9, 3.5834234413223953`*^9, 
   3.583656184591881*^9, 3.58366035197733*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BesselI", "[", 
  RowBox[{"0", ",", 
   RowBox[{"-", "x"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583335687251274*^9, 3.583335695158783*^9}}],

Cell[BoxData[
 RowBox[{"BesselI", "[", 
  RowBox[{"0", ",", "x"}], "]"}]], "Output",
 CellChangeTimes->{3.583335695661317*^9, 3.583336419822989*^9, 
  3.5833392002716303`*^9, 3.583340103726664*^9, 3.583343595701487*^9, 
  3.5834234487423286`*^9, 3.583656186846078*^9, 3.58366035201469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Crep", " ", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", " ", 
           RowBox[{
            RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], "]"}], " ", 
         "-", " ", 
         RowBox[{
          RowBox[{"Log", "[", "u", "]"}], " ", 
          SqrtBox["u"]}]}], "]"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], 
        SqrtBox["u"]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Log", "[", "Abs\[Zeta]", "]"}], " ", 
        SqrtBox["u"]}]}]}], ",", " ", "C"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.58332854366605*^9, 3.583328560727495*^9}, {
   3.583328631813835*^9, 3.583328684182279*^9}, {3.583339231777713*^9, 
   3.58333924495723*^9}, {3.583339328127014*^9, 3.58333934431443*^9}, 
   3.583340095064856*^9, {3.583423727543825*^9, 3.583423749608654*^9}, {
   3.583423783011909*^9, 3.5834237833477917`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"C", "\[Rule]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], "-", "EulerGamma", "+", 
    RowBox[{"Log", "[", "Abs\[Zeta]", "]"}], "-", 
    RowBox[{"Log", "[", 
     FractionBox["\[Zeta]", "2"], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.583328539240501*^9, 3.583328561144516*^9}, {
   3.583328635939891*^9, 3.583328684836729*^9}, 3.583328746859766*^9, 
   3.583334108229911*^9, 3.583335191507477*^9, 3.583336421257874*^9, 
   3.583339142588684*^9, 3.5833392017495823`*^9, {3.583339233903811*^9, 
   3.5833392463116426`*^9}, {3.5833393300842943`*^9, 3.583339345549324*^9}, {
   3.5833400969886312`*^9, 3.583340104708911*^9}, 3.58334359645303*^9, 
   3.583423662563509*^9, 3.583423750873275*^9, 3.583423784160838*^9, 
   3.583656188255979*^9, 3.5836603522044373`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "/.", " ", "Crep"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5833401581205053`*^9, 3.583340163758497*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["u"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "EulerGamma", "-", 
       RowBox[{"Log", "[", "Abs\[Zeta]", "]"}], "+", 
       RowBox[{"Log", "[", 
        FractionBox["\[Zeta]", "2"], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.583340160407255*^9, 3.5833401641653957`*^9}, 
   3.583343598128128*^9, 3.583423664661734*^9, 3.583423752558894*^9, 
   3.583423785726819*^9, 3.58365618913531*^9, 3.583660352418778*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", " ", 
     RowBox[{
      RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], "]"}], " ", "/.", 
   " ", "Crep"}], "]"}]], "Input",
 CellChangeTimes->{{3.5833392791489162`*^9, 3.5833392805702763`*^9}, {
  3.58333931266004*^9, 3.583339321291481*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], "+", 
      RowBox[{"Log", "[", "Abs\[Zeta]", "]"}], "+", 
      RowBox[{"Log", "[", "u", "]"}]}], ")"}], " ", 
    SqrtBox["u"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "u", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`u, 0, {}, 1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`u, 0, {
   Complex[0, -1] + Log[$CellContext`Abs\[Zeta]] + Log[$CellContext`u]}, 1, 3,
    2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.583339275435836*^9, 3.5833392822763567`*^9}, {
   3.583339314374311*^9, 3.583339347961338*^9}, 3.583340206783002*^9, 
   3.583343599027644*^9, {3.583423772863508*^9, 3.5834237870841217`*^9}, 
   3.583656189907166*^9, 3.583660352518167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"asyrep", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", "z_"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      SqrtBox[
       FractionBox["\[Pi]", "z"]], " ", 
      SuperscriptBox["E", 
       RowBox[{"-", "z"}]]}]}], ",", " ", 
    RowBox[{
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", " ", "z_"}], "]"}], " ", "\[Rule]", " ", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]", " ", "z"}]]], " ", 
      SuperscriptBox["E", "z"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5833364803777018`*^9, 3.583336596446918*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", "z_"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "z"}]], " ", 
     SqrtBox["\[Pi]"], " ", 
     SqrtBox[
      FractionBox["1", "z"]]}]}], ",", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", "z_"}], "]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[ExponentialE]", "z"], 
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SqrtBox["z"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.583336580737791*^9, 3.5833365974826107`*^9}, 
   3.583340222674171*^9, 3.583343600365777*^9, 3.583426624182192*^9, 
   3.583656192546419*^9, 3.583660352616826*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Phi]tasy", " ", "=", " ", 
  RowBox[{
   RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "/.", " ", 
   "asyrep"}]}], "\[IndentingNewLine]", 
 RowBox[{"PowerExpand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"\[Phi]tasy", " ", "/.", " ", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Zeta]"}]], "\[Rule]", "0"}]}], " ", "/.", 
    " ", "Crep"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.583336606778839*^9, 3.5833366376485777`*^9}, {
  3.5833436066382303`*^9, 3.583343655294286*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["u"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Zeta]"}]]}], " ", 
     SqrtBox["\[Pi]"], " ", 
     SqrtBox[
      FractionBox["1", 
       RowBox[{"u", " ", "\[Zeta]"}]]]}], "+", 
    FractionBox[
     RowBox[{"C", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"u", " ", "\[Zeta]"}]]}], 
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      SqrtBox[
       RowBox[{"u", " ", "\[Zeta]"}]]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.583336611079391*^9, 3.5833366384384108`*^9}, {
   3.583340226450021*^9, 3.583340229990418*^9}, {3.583343588500206*^9, 
   3.5833436565469227`*^9}, 3.583426625764971*^9, 3.583656193160363*^9, 
   3.583660352662519*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"u", " ", "\[Zeta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", "+", "EulerGamma", "-", 
      RowBox[{"Log", "[", "2", "]"}], "-", 
      RowBox[{"Log", "[", "Abs\[Zeta]", "]"}], "+", 
      RowBox[{"Log", "[", "\[Zeta]", "]"}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SqrtBox["\[Zeta]"]}]]}]], "Output",
 CellChangeTimes->{{3.583336611079391*^9, 3.5833366384384108`*^9}, {
   3.583340226450021*^9, 3.583340229990418*^9}, {3.583343588500206*^9, 
   3.5833436565469227`*^9}, 3.583426625764971*^9, 3.583656193160363*^9, 
   3.583660352713051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{"\[Phi]tasy", ",", " ", "u"}], "]"}], "\[Phi]tasy"], "]"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.583336621608158*^9, 3.583336665656561*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox["2"], " ", "C", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "u", " ", "\[Zeta]"}]]}], "+", 
     RowBox[{"2", " ", "\[Pi]"}]}], ")"}], " ", "\[Zeta]"}], 
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", "C", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "u", " ", "\[Zeta]"}]]}], "-", 
   RowBox[{"2", " ", "\[Pi]"}]}]]], "Output",
 CellChangeTimes->{{3.583336632269683*^9, 3.583336666489614*^9}, 
   3.583656194170925*^9, 3.5836603528981133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], ",", " ", 
     "u"}], "]"}], "-", " ", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", 
    RowBox[{"\[Phi]tA", "[", "u", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]A", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"ComplexExpand", "[", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"\[Phi]tA", "[", "u", "]"}], "]"}], " ", 
      RowBox[{"\[Phi]tA", "[", "u", "]"}]}], "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Arg", "[", "u", "]"}], "\[Rule]", "0"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
    RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.581679184128014*^9, {3.581679277530799*^9, 3.581679283380233*^9}, {
   3.5816793197074213`*^9, 3.581679319972127*^9}, {3.581679350307137*^9, 
   3.581679350586837*^9}, 3.581932901368739*^9, 3.5819509014812517`*^9, {
   3.581950996456362*^9, 3.581950996566018*^9}, {3.58195107342308*^9, 
   3.5819510976840487`*^9}, {3.581951132716708*^9, 3.5819511328634567`*^9}, {
   3.581951178100596*^9, 3.581951199967327*^9}, {3.5822771349935837`*^9, 
   3.5822771351231327`*^9}, {3.582277248710651*^9, 3.5822772487695713`*^9}, {
   3.582277347047152*^9, 3.582277347151916*^9}, {3.583334117096383*^9, 
   3.583334141759158*^9}, 3.583336430388298*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.581679184751198*^9, {3.581679278027101*^9, 3.5816792840260153`*^9}, 
   3.5816793208076468`*^9, 3.5816793513391247`*^9, 3.581679555160355*^9, 
   3.581680271576296*^9, 3.5816804218411217`*^9, 3.5817377504662743`*^9, 
   3.581930961807563*^9, 3.581931122009207*^9, 3.58193120526667*^9, 
   3.581932643304953*^9, 3.581932902762344*^9, 3.581937285214594*^9, 
   3.581950595186466*^9, {3.5819509023312273`*^9, 3.581950911514879*^9}, {
   3.581950997173264*^9, 3.581951000192607*^9}, {3.581951073910892*^9, 
   3.581951101538669*^9}, 3.581951134001103*^9, {3.581951178522706*^9, 
   3.581951206627359*^9}, 3.58195130014076*^9, 3.582037022623423*^9, 
   3.5820378164079523`*^9, 3.582038188410722*^9, 3.582038530127178*^9, 
   3.582276964199094*^9, 3.582277136780621*^9, 3.582277249315052*^9, {
   3.5822773482390413`*^9, 3.5822773654387217`*^9}, 3.582279130093305*^9, 
   3.583327652207793*^9, 3.583327754519656*^9, 3.5833340729669733`*^9, {
   3.5833341190108547`*^9, 3.583334142118606*^9}, 3.5833351933571978`*^9, 
   3.583336432627727*^9, 3.583656196586479*^9, 3.5836603529511538`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["C", "2"], " ", "u", " ", 
   SuperscriptBox[
    RowBox[{"Im", "[", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"]}], "-", 
  RowBox[{"2", " ", "C", " ", "u", " ", 
   RowBox[{"Im", "[", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], " ", 
   RowBox[{"Im", "[", 
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"Im", "[", 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["C", "2"], " ", "u", " ", 
   SuperscriptBox[
    RowBox[{"Re", "[", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"]}], "-", 
  RowBox[{"2", " ", "C", " ", "u", " ", 
   RowBox[{"Re", "[", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], " ", 
   RowBox[{"Re", "[", 
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{"u", " ", 
   SuperscriptBox[
    RowBox[{"Re", "[", 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", 
       RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.581679184751198*^9, {3.581679278027101*^9, 3.5816792840260153`*^9}, 
   3.5816793208076468`*^9, 3.5816793513391247`*^9, 3.581679555160355*^9, 
   3.581680271576296*^9, 3.5816804218411217`*^9, 3.5817377504662743`*^9, 
   3.581930961807563*^9, 3.581931122009207*^9, 3.58193120526667*^9, 
   3.581932643304953*^9, 3.581932902762344*^9, 3.581937285214594*^9, 
   3.581950595186466*^9, {3.5819509023312273`*^9, 3.581950911514879*^9}, {
   3.581950997173264*^9, 3.581951000192607*^9}, {3.581951073910892*^9, 
   3.581951101538669*^9}, 3.581951134001103*^9, {3.581951178522706*^9, 
   3.581951206627359*^9}, 3.58195130014076*^9, 3.582037022623423*^9, 
   3.5820378164079523`*^9, 3.582038188410722*^9, 3.582038530127178*^9, 
   3.582276964199094*^9, 3.582277136780621*^9, 3.582277249315052*^9, {
   3.5822773482390413`*^9, 3.5822773654387217`*^9}, 3.582279130093305*^9, 
   3.583327652207793*^9, 3.583327754519656*^9, 3.5833340729669733`*^9, {
   3.5833341190108547`*^9, 3.583334142118606*^9}, 3.5833351933571978`*^9, 
   3.583336432627727*^9, 3.583656196586479*^9, 3.583660352956669*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"C", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], "+", 
   RowBox[{"2", " ", "C", " ", "u", " ", "\[Zeta]", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], "-", 
   RowBox[{"BesselK", "[", 
    RowBox[{"0", ",", 
     RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "+", 
   RowBox[{"2", " ", "u", " ", "\[Zeta]", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{"1", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}]}], 
  RowBox[{
   RowBox[{"2", " ", "C", " ", "u", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}], "-", 
   RowBox[{"2", " ", "u", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{"0", ",", 
      RowBox[{"u", " ", "\[Zeta]"}]}], "]"}]}]}]]], "Output",
 CellChangeTimes->{
  3.581679184751198*^9, {3.581679278027101*^9, 3.5816792840260153`*^9}, 
   3.5816793208076468`*^9, 3.5816793513391247`*^9, 3.581679555160355*^9, 
   3.581680271576296*^9, 3.5816804218411217`*^9, 3.5817377504662743`*^9, 
   3.581930961807563*^9, 3.581931122009207*^9, 3.58193120526667*^9, 
   3.581932643304953*^9, 3.581932902762344*^9, 3.581937285214594*^9, 
   3.581950595186466*^9, {3.5819509023312273`*^9, 3.581950911514879*^9}, {
   3.581950997173264*^9, 3.581951000192607*^9}, {3.581951073910892*^9, 
   3.581951101538669*^9}, 3.581951134001103*^9, {3.581951178522706*^9, 
   3.581951206627359*^9}, 3.58195130014076*^9, 3.582037022623423*^9, 
   3.5820378164079523`*^9, 3.582038188410722*^9, 3.582038530127178*^9, 
   3.582276964199094*^9, 3.582277136780621*^9, 3.582277249315052*^9, {
   3.5822773482390413`*^9, 3.5822773654387217`*^9}, 3.582279130093305*^9, 
   3.583327652207793*^9, 3.583327754519656*^9, 3.5833340729669733`*^9, {
   3.5833341190108547`*^9, 3.583334142118606*^9}, 3.5833351933571978`*^9, 
   3.583336432627727*^9, 3.583656196586479*^9, 3.583660352960627*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Zeta]"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"u", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TrigToExp", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "u"}], " ", "\[Zeta]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], 
    "]"}], " ", "/.", " ", 
   RowBox[{
    SqrtBox[
     SuperscriptBox["\[Zeta]", "2"]], "\[Rule]", " ", "\[Zeta]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.583335334518503*^9, 3.583335339288315*^9}, {
  3.583335373905509*^9, 3.583335408017125*^9}, {3.5833354462558613`*^9, 
  3.583335495054666*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"u", " ", "\[Zeta]"}]], " ", 
   SqrtBox[
    FractionBox["\[Pi]", "2"]], " ", 
   SqrtBox[
    FractionBox["1", "u"]]}], 
  SqrtBox[
   RowBox[{"-", "\[Zeta]"}]]]], "Output",
 CellChangeTimes->{{3.5833353333919888`*^9, 3.583335340195718*^9}, {
   3.583335376873928*^9, 3.583335408471595*^9}, {3.58333543939117*^9, 
   3.5833354959645357`*^9}, 3.5836561991630507`*^9, 3.5836603530651493`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "u", " ", "\[Zeta]"}]}], 
       ")"}]}]], " ", 
    SqrtBox[
     FractionBox["1", "u"]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Zeta]"}]]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SqrtBox[
     SuperscriptBox["\[Zeta]", "2"]]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "u", " ", "\[Zeta]"}]}], 
       ")"}]}]], " ", 
    SqrtBox[
     FractionBox["1", "u"]], " ", 
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Zeta]"}]]}], 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]], " ", 
    SqrtBox[
     SuperscriptBox["\[Zeta]", "2"]]}]]}]], "Output",
 CellChangeTimes->{{3.5833353333919888`*^9, 3.583335340195718*^9}, {
   3.583335376873928*^9, 3.583335408471595*^9}, {3.58333543939117*^9, 
   3.5833354959645357`*^9}, 3.5836561991630507`*^9, 3.583660353953858*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Error", " ", "bounds"}], " ", "*)"}], 
  RowBox[{
   RowBox[{"explicit", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"\[Alpha]A", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"\[Beta]tA", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"\[Sigma]A", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"ReVA", "[", "u", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"ReVtA", "[", "u", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"ImV", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"ImVA", "[", "u", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"ImVt", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"ImVtA", "[", "u", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ReV", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ReVA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ReVt", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"ReVtA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]t", "'"}], "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Beta]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}]}], ",",
        " ", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "u", "]"}], "\[Rule]", " ", 
        RowBox[{"\[Kappa]A", "[", "u", "]"}]}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"noderiv", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"_", "'"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"_", "''"}], "[", "u", "]"}], "\[Rule]", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["_", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", "u", "]"}], "\[Rule]", "0"}]}], 
      "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.58332279372509*^9, 3.583323115657091*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "u", "]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "u", "]"}]}], ")"}], "2"], 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Beta]t", "[", "u", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"u", "+", 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"]}]}]]}], ",", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", "u", "]"}], "\[Rule]", 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["C", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Im", "[", 
          RowBox[{"BesselI", "[", 
           RowBox[{"0", ",", 
            RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", "C", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], " ", 
        RowBox[{"Im", "[", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", 
           RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Im", "[", 
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", 
           RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "C"}], " ", 
           RowBox[{"Re", "[", 
            RowBox[{"BesselI", "[", 
             RowBox[{"0", ",", 
              RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}]}], "+", 
          RowBox[{"Re", "[", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", 
             RowBox[{"u", " ", "\[Zeta]"}]}], "]"}], "]"}]}], ")"}], "2"]}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"ReV", "[", "u", "]"}], "\[Rule]", 
    RowBox[{"Rec0", "-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]], "+", 
     RowBox[{"Rec2", " ", 
      SuperscriptBox["u", "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"ReVt", "[", "u", "]"}], "\[Rule]", 
    RowBox[{"Re\[Zeta]2", "-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], "\[Rule]", 
    RowBox[{"Imc0", "+", 
     RowBox[{"Imc2", " ", 
      SuperscriptBox["u", "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"ImVt", "[", "u", "]"}], "\[Rule]", "Im\[Zeta]2"}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ReV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"]}]], "+", 
     RowBox[{"2", " ", "Rec2", " ", "u"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ReVt", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "3"]}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Beta]t", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "u", "]"}]}], ")"}], "2"], 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}], "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "u", "]"}], "\[Rule]", 
    RowBox[{"\[Kappa]A", "[", "u", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.582037414150859*^9, 3.582037840796196*^9, 3.582037876266305*^9, 
   3.5820382037215652`*^9, 3.582038532617648*^9, 3.582276966861787*^9, 
   3.582279133269965*^9, {3.5833227809970512`*^9, 3.583322794471472*^9}, 
   3.58332338885533*^9, 3.583327496738415*^9, 3.583334035048828*^9, 
   3.583334151083858*^9, 3.583656205131631*^9, 3.583656238269657*^9, 
   3.583660354262014*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Consider", " ", "the", " ", 
     StyleBox["T",
      FontColor->RGBColor[0, 1, 0]]}], 
    StyleBox["-",
     FontColor->RGBColor[0, 1, 0]], 
    StyleBox["method",
     FontColor->RGBColor[0, 1, 0]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AbsUex", " ", "=", " ", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"U", "[", "u", "]"}], " ", "/.", " ", "Urep2"}], " ", "/.", 
       " ", "explicit"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    StyleBox["AbsUlower",
     FontColor->RGBColor[1, 0, 0]], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"AbsU", " ", "\[Rule]", " ", 
      SuperscriptBox[
       RowBox[{"\[Beta]tA", "[", "u", "]"}], "2"]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5815026254481983`*^9, 3.581502637898036*^9}, {
   3.581503197619524*^9, 3.5815031993695993`*^9}, {3.581677229786458*^9, 
   3.581677236771348*^9}, {3.582038268412024*^9, 3.582038283144116*^9}, {
   3.583322820161374*^9, 3.583322821329692*^9}, {3.5833341710425367`*^9, 
   3.583334178873911*^9}, 3.583334227439209*^9}],

Cell[BoxData[
 RowBox[{"Rec0", "-", "Re\[Zeta]2", "+", 
  RowBox[{"Rec2", " ", 
   SuperscriptBox["u", "2"]}], "-", 
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", "+", 
      RowBox[{"u", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.581502627764515*^9, 3.5815026424264402`*^9}, 
   3.5815031998117237`*^9, 3.581503433940135*^9, 3.581676972219178*^9, 
   3.581677237569334*^9, 3.581678234168804*^9, 3.58168025796506*^9, 
   3.5817394424816647`*^9, 3.5817398755589*^9, 3.581743662401866*^9, 
   3.581932271852496*^9, 3.582037498721964*^9, 3.582037877757915*^9, 
   3.5820382053587313`*^9, 3.582038289283511*^9, 3.582038532670835*^9, 
   3.582276967163054*^9, 3.5822791333268633`*^9, 3.5833228405918503`*^9, 
   3.583323315075674*^9, 3.583323389955236*^9, 3.5833274967821913`*^9, {
   3.5833341556345882`*^9, 3.583334179576167*^9}, 3.583334227970194*^9, 
   3.583656255213327*^9, 3.583660354305462*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"AbsU", "\[Rule]", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "2"]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.581502627764515*^9, 3.5815026424264402`*^9}, 
   3.5815031998117237`*^9, 3.581503433940135*^9, 3.581676972219178*^9, 
   3.581677237569334*^9, 3.581678234168804*^9, 3.58168025796506*^9, 
   3.5817394424816647`*^9, 3.5817398755589*^9, 3.581743662401866*^9, 
   3.581932271852496*^9, 3.582037498721964*^9, 3.582037877757915*^9, 
   3.5820382053587313`*^9, 3.582038289283511*^9, 3.582038532670835*^9, 
   3.582276967163054*^9, 3.5822791333268633`*^9, 3.5833228405918503`*^9, 
   3.583323315075674*^9, 3.583323389955236*^9, 3.5833274967821913`*^9, {
   3.5833341556345882`*^9, 3.583334179576167*^9}, 3.583334227970194*^9, 
   3.583656255213327*^9, 3.583660354310442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["E1"], "Input",
 CellChangeTimes->{{3.583323136576837*^9, 3.583323137219532*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ReV", "[", "u", "]"}], "-", 
      RowBox[{"ReVt", "[", "u", "]"}]}], ")"}], " ", 
    RowBox[{"\[Alpha]", "[", "u", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["ReV", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}], "-", 
   RowBox[{
    SuperscriptBox["ReVt", "\[Prime]",
     MultilineFunction->None], "[", "u", "]"}]}], 
  RowBox[{"2", " ", "AbsU"}]]], "Output",
 CellChangeTimes->{3.583323137658642*^9, 3.5833233387841578`*^9, 
  3.58332339147339*^9, 3.583327496831255*^9, 3.583334182201797*^9, 
  3.583656257212179*^9, 3.583660354349351*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ReV", "[", "u", "]"}], "-", 
   RowBox[{"ReVt", "[", "u", "]"}]}], " ", "/.", " ", 
  "explicit"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["ReV", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], "-", 
    RowBox[{
     SuperscriptBox["ReVt", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], " ", "/.", " ", 
   "explicit"}], "]"}]}], "Input",
 CellChangeTimes->{{3.583323349207518*^9, 3.583323400580711*^9}}],

Cell[BoxData[
 RowBox[{"Rec0", "-", "Re\[Zeta]2", "+", 
  RowBox[{"Rec2", " ", 
   SuperscriptBox["u", "2"]}]}]], "Output",
 CellChangeTimes->{{3.5833233527078238`*^9, 3.5833234010981007`*^9}, 
   3.583327496884934*^9, 3.583334183155835*^9, 3.58365625986981*^9, 
   3.583660354404505*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "Rec2", " ", "u"}]], "Output",
 CellChangeTimes->{{3.5833233527078238`*^9, 3.5833234010981007`*^9}, 
   3.583327496884934*^9, 3.583334183155835*^9, 3.58365625986981*^9, 
   3.58366035440938*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"E1", " ", "/.", " ", "explicit"}], " ", "/.", " ", "AbsUlower"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"E2", " ", "/.", " ", "explicit"}], " ", "/.", " ", "AbsUlower"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"PowerExpand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"E3", " ", "/.", " ", "explicit"}], " ", "/.", " ", "AbsUlower"}],
    "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.583323415872246*^9, 3.58332343420286*^9}, {
  3.5833234808203297`*^9, 3.5833234994742527`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"u", "+", 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "Rec2", " ", "u"}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"Rec0", "-", "Re\[Zeta]2", "+", 
        RowBox[{"Rec2", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "u", "]"}]}], ")"}], "2"]}], 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.583323428906148*^9, 3.583323434742323*^9}, {
   3.583323486240803*^9, 3.583323502623271*^9}, 3.5833274969303293`*^9, 
   3.583334188353923*^9, 3.583656261204741*^9, 3.583660354447918*^9}],

Cell[BoxData[
 RowBox[{"u", " ", 
  RowBox[{"(", 
   RowBox[{"Imc0", "-", "Im\[Zeta]2", "+", 
    RowBox[{"Imc2", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.583323428906148*^9, 3.583323434742323*^9}, {
   3.583323486240803*^9, 3.583323502623271*^9}, 3.5833274969303293`*^9, 
   3.583334188353923*^9, 3.583656261204741*^9, 3.583660354452157*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{"Imc0", "+", 
    RowBox[{"Imc2", " ", 
     SuperscriptBox["u", "2"]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"u", "+", 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "2"]], "+", 
    RowBox[{"U", "[", "u", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.583323428906148*^9, 3.583323434742323*^9}, {
   3.583323486240803*^9, 3.583323502623271*^9}, 3.5833274969303293`*^9, 
   3.583334188353923*^9, 3.583656261204741*^9, 3.583660354545672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["AbsUlower"], "Input",
 CellChangeTimes->{{3.583334216234868*^9, 3.5833342174930477`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"AbsU", "\[Rule]", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"u", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}], "2"]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5833342178131657`*^9, 3.583656263983684*^9, 
  3.583660354584193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["E2"], "Input",
 CellChangeTimes->{{3.58333420972269*^9, 3.583334213405506*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ImV", "[", "u", "]"}], "-", 
     RowBox[{"ImVt", "[", "u", "]"}]}], ")"}], " ", 
   RowBox[{"\[Beta]t", "[", "u", "]"}]}], "AbsU"]], "Output",
 CellChangeTimes->{3.5833342108291197`*^9, 3.5836562650797853`*^9, 
  3.583660354620186*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["E3"], "Input",
 CellChangeTimes->{{3.583334197697627*^9, 3.583334198821373*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"ImV", "[", "u", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"U", "[", "u", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"\[Beta]t", "[", "u", "]"}], "2"]}], ")"}]}], 
   RowBox[{"AbsU", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["AbsU"], "+", 
      RowBox[{"\[Beta]t", "[", "u", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.5833342007024193`*^9, 3.583656265803076*^9, 
  3.583660354669108*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ReVt", "[", "u", "]"}], " ", "/.", " ", "explicit"}]], "Input",
 CellChangeTimes->{{3.583323181649763*^9, 3.583323187139028*^9}}],

Cell[BoxData[
 RowBox[{"Re\[Zeta]2", "-", 
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "2"]}]]}]], "Output",
 CellChangeTimes->{3.583323187518703*^9, 3.58332334120745*^9, 
  3.583327496980487*^9, 3.583656266503655*^9, 3.583660354719819*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"E1", " ", "/.", " ", "explicit"}], "\[IndentingNewLine]", 
 RowBox[{"E2", " ", "/.", " ", "explicit"}], "\[IndentingNewLine]", 
 RowBox[{"E3alt", " ", "/.", " ", "explicit"}], "\[IndentingNewLine]", 
 RowBox[{"E4", " ", "/.", " ", "explicit"}]}], "Input",
 CellChangeTimes->{{3.582037270222495*^9, 3.5820373113866463`*^9}, {
  3.582037439661585*^9, 3.5820374451710043`*^9}, {3.58203821354637*^9, 
  3.58203822597644*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "Rec2", " ", "u"}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Rec0", "-", "Re\[Zeta]2", "+", 
       RowBox[{"Rec2", " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "u", "]"}]}], ")"}], "2"]}], 
    RowBox[{"u", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"Log", "[", "u", "]"}], "2"]}], ")"}]}]]}], 
  RowBox[{"2", " ", "AbsU"}]]], "Output",
 CellChangeTimes->{
  3.582037270872114*^9, 3.5820373119012547`*^9, {3.5820374177403383`*^9, 
   3.582037445933155*^9}, 3.582037878709878*^9, {3.582038206261218*^9, 
   3.582038232529859*^9}, 3.582038291152705*^9, 3.582038532720208*^9, 
   3.582276967213702*^9, 3.582279133371807*^9, 3.5833230255491858`*^9, 
   3.583327497036469*^9, 3.5836562674533987`*^9, 3.58366035476818*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Imc0", "-", "Im\[Zeta]2", "+", 
   RowBox[{"Imc2", " ", 
    SuperscriptBox["u", "2"]}]}], 
  RowBox[{"AbsU", " ", 
   RowBox[{"(", 
    RowBox[{"u", "+", 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.582037270872114*^9, 3.5820373119012547`*^9, {3.5820374177403383`*^9, 
   3.582037445933155*^9}, 3.582037878709878*^9, {3.582038206261218*^9, 
   3.582038232529859*^9}, 3.582038291152705*^9, 3.582038532720208*^9, 
   3.582276967213702*^9, 3.582279133371807*^9, 3.5833230255491858`*^9, 
   3.583327497036469*^9, 3.5836562674533987`*^9, 3.583660354773246*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Imc0", "+", 
      RowBox[{"Imc2", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Rec0", "-", "Re\[Zeta]2", "+", 
      RowBox[{"Rec2", " ", 
       SuperscriptBox["u", "2"]}]}], ")"}]}], 
   RowBox[{"AbsU", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["AbsU"], "+", 
      FractionBox["1", 
       RowBox[{"u", "+", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "u", "]"}], "2"]}]}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.582037270872114*^9, 3.5820373119012547`*^9, {3.5820374177403383`*^9, 
   3.582037445933155*^9}, 3.582037878709878*^9, {3.582038206261218*^9, 
   3.582038232529859*^9}, 3.582038291152705*^9, 3.582038532720208*^9, 
   3.582276967213702*^9, 3.582279133371807*^9, 3.5833230255491858`*^9, 
   3.583327497036469*^9, 3.5836562674533987`*^9, 3.583660354777314*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"g", " ", 
   RowBox[{"(", 
    RowBox[{"Imc0", "+", 
     RowBox[{"Imc2", " ", 
      SuperscriptBox["u", "2"]}]}], ")"}]}], 
  SqrtBox["AbsU"]]], "Output",
 CellChangeTimes->{
  3.582037270872114*^9, 3.5820373119012547`*^9, {3.5820374177403383`*^9, 
   3.582037445933155*^9}, 3.582037878709878*^9, {3.582038206261218*^9, 
   3.582038232529859*^9}, 3.582038291152705*^9, 3.582038532720208*^9, 
   3.582276967213702*^9, 3.582279133371807*^9, 3.5833230255491858`*^9, 
   3.583327497036469*^9, 3.5836562674533987`*^9, 3.58366035478157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"u", " ", 
    RowBox[{"Log", "[", "u", "]"}]}], ",", " ", "u"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["u", "3"], " ", 
    RowBox[{"Log", "[", "u", "]"}]}], ",", " ", "u"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["u", "3"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "u", "]"}], "2"]}], ",", " ", "u"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.583430481403554*^9, 3.58343050356474*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["u", "2"], "4"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"Log", "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5834304879007463`*^9, 3.5834305042410088`*^9}, 
   3.5836562708446627`*^9, 3.583660354821666*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["u", "4"], "16"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"Log", "[", "u", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5834304879007463`*^9, 3.5834305042410088`*^9}, 
   3.5836562708446627`*^9, 3.58366035482584*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["u", "4"], "32"], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["u", "4"], " ", 
   RowBox[{"Log", "[", "u", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "u", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{{3.5834304879007463`*^9, 3.5834305042410088`*^9}, 
   3.5836562708446627`*^9, 3.583660354829319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "take", " ", "the", " ", 
     StyleBox["constant",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["term",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["in",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["the",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["potential",
      FontColor->RGBColor[0, 0, 1]]}], 
    StyleBox[",",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[" ",
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     RowBox[{"L", ">", "0"}],
     FontColor->RGBColor[1, 0, 0]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["L", "2"]}], 
       SuperscriptBox["u", "2"]], " ", "+", " ", "c0", " ", "+", " ", 
      RowBox[{"c2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReVA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["L", "2"]}], 
       SuperscriptBox["u", "2"]], "+", "Rec0", " ", "+", " ", 
      RowBox[{"Rec2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImVA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{"Imc0", " ", "+", " ", 
      RowBox[{"Imc2", " ", 
       SuperscriptBox["u", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"Vser", ",", " ", 
        RowBox[{"-", "2"}]}], "]"}], 
      FractionBox["1", 
       SuperscriptBox["u", "2"]]}], "+", 
     SuperscriptBox["\[Zeta]", "2"]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReVtA", "[", "u", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"Vser", ",", " ", 
         RowBox[{"-", "2"}]}], "]"}], 
       FractionBox["1", 
        SuperscriptBox["u", "2"]]}], " ", "+", " ", "Re\[Zeta]2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ImVtA", "[", "u", "]"}], " ", "=", " ", "Im\[Zeta]2"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.583660319560079*^9, 3.58366032303621*^9}, {
  3.583660578097913*^9, 3.583660592773652*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "+", 
    SuperscriptBox["L", "2"]}], 
   SuperscriptBox["u", "2"]], "+", 
  SuperscriptBox["\[Zeta]", "2"]}]], "Output",
 CellChangeTimes->{3.5836603242308207`*^9, 3.583660354864869*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]tA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{
   SqrtBox["u"], " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{"L", ",", 
     RowBox[{
      RowBox[{"-", "\[Zeta]"}], " ", "u"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], ",", " ", 
     "u"}], "]"}], "-", " ", 
   RowBox[{
    RowBox[{"VtA", "[", "u", "]"}], "  ", 
    RowBox[{"\[Phi]tA", "[", "u", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytA", "[", "u", "]"}], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   FractionBox[
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", "u"}], "]"}], 
    RowBox[{"\[Phi]tA", "[", "u", "]"}]], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5836603822719584`*^9, 3.58366039687155*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["u"], " ", 
  RowBox[{"BesselK", "[", 
   RowBox[{"L", ",", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Zeta]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.5836603695833073`*^9, 3.58366039861972*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5836603695833073`*^9, 3.583660398623023*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "L"}]}], 
   RowBox[{"2", " ", "u"}]], "+", 
  FractionBox[
   RowBox[{"\[Zeta]", " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "L"}], ",", 
      RowBox[{
       RowBox[{"-", "u"}], " ", "\[Zeta]"}]}], "]"}]}], 
   RowBox[{"BesselK", "[", 
    RowBox[{"L", ",", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Zeta]"}]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.5836603695833073`*^9, 3.583660401895596*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"\[Phi]tA", "[", "u", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"u", ",", " ", "\[Infinity]", ",", " ", "0"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.583660446406062*^9, 3.5836604665670767`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "L", " ", "\[Pi]", " ", 
     RowBox[{"Floor", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "+", 
         RowBox[{"Arg", "[", "u", "]"}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{"-", "\[Zeta]"}], "]"}]}], 
        RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]], " ", 
   SuperscriptBox["u", "L"], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "L"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[Zeta]"}], ")"}], "L"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "L"}], "]"}], " ", 
       SqrtBox["u"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "u", "]"}], 
        RowBox[{"3", "/", "2"}]],
       SeriesData[$CellContext`u, 0, {}, 1, 3, 2],
       Editable->False]}],
     SeriesData[$CellContext`u, 0, {
      2^(-1 - $CellContext`L) (-$CellContext`\[Zeta])^$CellContext`L 
       Gamma[-$CellContext`L]}, 1, 3, 2],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "L", " ", "\[Pi]", " ", 
     RowBox[{"Floor", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "+", 
         RowBox[{"Arg", "[", "u", "]"}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{"-", "\[Zeta]"}], "]"}]}], 
        RowBox[{"2", " ", "\[Pi]"}]]}], "]"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{"-", "L"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "L"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[Zeta]"}], ")"}], 
        RowBox[{"-", "L"}]], " ", 
       RowBox[{"Gamma", "[", "L", "]"}], " ", 
       SqrtBox["u"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "u", "]"}], 
        RowBox[{"3", "/", "2"}]],
       SeriesData[$CellContext`u, 0, {}, 1, 3, 2],
       Editable->False]}],
     SeriesData[$CellContext`u, 0, {
      2^(-1 + $CellContext`L) (-$CellContext`\[Zeta])^(-$CellContext`L) 
       Gamma[$CellContext`L]}, 1, 3, 2],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.5836604386675787`*^9, 3.583660456481776*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"u", " ", "\[Zeta]"}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SqrtBox[
       FractionBox["\[Pi]", "2"]], 
      SqrtBox[
       RowBox[{"-", "\[Zeta]"}]]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "u"], "]"}], "1"],
      SeriesData[$CellContext`u, 
       DirectedInfinity[1], {}, 0, 2, 2],
      Editable->False]}],
    SeriesData[$CellContext`u, 
     DirectedInfinity[
     1], {(Rational[1, 2] Pi)^Rational[1, 2] (-$CellContext`\[Zeta])^
       Rational[-1, 2]}, 0, 2, 2],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.5836604386675787`*^9, 3.583660456486753*^9}}]
}, Open  ]]
},
WindowSize->{983, 852},
WindowMargins->{{69, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit) (November 24, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 958, 23, 72, "Input"],
Cell[1528, 47, 2442, 35, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4007, 87, 3398, 98, 200, "Input"],
Cell[7408, 187, 2681, 44, 42, "Output"],
Cell[10092, 233, 2767, 46, 42, "Output"],
Cell[12862, 281, 2740, 45, 40, "Output"],
Cell[15605, 328, 2736, 45, 42, "Output"],
Cell[18344, 375, 2704, 44, 46, "Output"],
Cell[21051, 421, 3239, 60, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24327, 486, 1914, 53, 162, "Input"],
Cell[26244, 541, 1298, 19, 33, "Output"]
}, Open  ]],
Cell[27557, 563, 3621, 104, 372, "Input"],
Cell[CellGroupData[{
Cell[31203, 671, 172, 3, 33, "Input"],
Cell[31378, 676, 703, 18, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32118, 699, 2674, 77, 197, "Input"],
Cell[34795, 778, 3647, 79, 66, "Output"],
Cell[38445, 859, 2416, 42, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40898, 906, 2497, 64, 127, "Input"],
Cell[43398, 972, 2916, 50, 35, "Output"],
Cell[46317, 1024, 3244, 60, 35, "Output"],
Cell[49564, 1086, 5297, 116, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54898, 1207, 2867, 76, 158, "Input"],
Cell[57768, 1285, 2543, 42, 33, "Output"],
Cell[60314, 1329, 2624, 45, 62, "Output"],
Cell[62941, 1376, 2439, 39, 33, "Output"],
Cell[65383, 1417, 2438, 39, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67858, 1461, 3111, 83, 196, "Input"],
Cell[70972, 1546, 2400, 37, 33, "Output"],
Cell[73375, 1585, 2309, 34, 33, "Output"],
Cell[75687, 1621, 2504, 41, 53, "Output"],
Cell[78194, 1664, 2388, 37, 33, "Output"],
Cell[80585, 1703, 2306, 34, 33, "Output"],
Cell[82894, 1739, 2803, 49, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85734, 1793, 534, 14, 53, "Input"],
Cell[86271, 1809, 1345, 32, 53, "Output"],
Cell[87619, 1843, 1096, 24, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88752, 1872, 988, 28, 81, "Input"],
Cell[89743, 1902, 1101, 29, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90881, 1936, 950, 21, 72, "Input"],
Cell[91834, 1959, 2991, 71, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94862, 2035, 2153, 56, 157, "Input"],
Cell[97018, 2093, 682, 12, 55, "Output"],
Cell[97703, 2107, 739, 14, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98479, 2126, 1860, 47, 113, "Input"],
Cell[100342, 2175, 590, 14, 56, "Output"],
Cell[100935, 2191, 563, 14, 66, "Output"],
Cell[101501, 2207, 420, 9, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101958, 2221, 469, 14, 41, "Input"],
Cell[102430, 2237, 11600, 197, 300, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114067, 2439, 1742, 48, 157, "Input"],
Cell[115812, 2489, 206, 7, 65, "Output"],
Cell[116021, 2498, 274, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116332, 2512, 1041, 30, 100, "Input"],
Cell[117376, 2544, 443, 15, 59, "Output"],
Cell[117822, 2561, 293, 10, 59, "Output"]
}, Open  ]],
Cell[118130, 2574, 226, 5, 33, "Input"],
Cell[118359, 2581, 3347, 97, 306, "Input"],
Cell[121709, 2680, 572, 13, 33, "Input"],
Cell[CellGroupData[{
Cell[122306, 2697, 903, 27, 61, "Input"],
Cell[123212, 2726, 685, 17, 39, "Output"],
Cell[123900, 2745, 385, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124322, 2756, 168, 4, 33, "Input"],
Cell[124493, 2762, 289, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124819, 2772, 1307, 34, 98, "Input"],
Cell[126129, 2808, 818, 15, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126984, 2828, 205, 5, 33, "Input"],
Cell[127192, 2835, 763, 20, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127992, 2860, 532, 14, 33, "Input"],
Cell[128527, 2876, 859, 23, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129423, 2904, 658, 20, 68, "Input"],
Cell[130084, 2926, 756, 23, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130877, 2954, 588, 15, 60, "Input"],
Cell[131468, 2971, 847, 26, 67, "Output"],
Cell[132318, 2999, 709, 18, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133064, 3022, 309, 8, 59, "Input"],
Cell[133376, 3032, 591, 17, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134004, 3054, 1726, 41, 98, "Input"],
Cell[135733, 3097, 1135, 16, 33, "Output"],
Cell[136871, 3115, 2579, 61, 63, "Output"],
Cell[139453, 3178, 1998, 42, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141488, 3225, 1063, 31, 72, "Input"],
Cell[142554, 3258, 481, 13, 90, "Output"],
Cell[143038, 3273, 1314, 41, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144389, 3319, 2702, 75, 136, "Input"],
Cell[147094, 3396, 4241, 125, 266, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151372, 3526, 1186, 30, 79, "Input"],
Cell[152561, 3558, 1011, 20, 63, "Output"],
Cell[153575, 3580, 970, 20, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154582, 3605, 94, 1, 33, "Input"],
Cell[154679, 3608, 668, 18, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155384, 3631, 550, 16, 59, "Input"],
Cell[155937, 3649, 288, 6, 38, "Output"],
Cell[156228, 3657, 227, 4, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156492, 3666, 610, 15, 72, "Input"],
Cell[157105, 3683, 1011, 30, 68, "Output"],
Cell[158119, 3715, 500, 12, 42, "Output"],
Cell[158622, 3729, 867, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159526, 3760, 103, 1, 33, "Input"],
Cell[159632, 3763, 372, 12, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160041, 3780, 93, 1, 33, "Input"],
Cell[160137, 3783, 319, 9, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160493, 3797, 94, 1, 33, "Input"],
Cell[160590, 3800, 500, 16, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161127, 3821, 164, 3, 33, "Input"],
Cell[161294, 3826, 262, 6, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161593, 3837, 446, 7, 91, "Input"],
Cell[162042, 3846, 968, 25, 83, "Output"],
Cell[163013, 3873, 691, 16, 66, "Output"],
Cell[163707, 3891, 964, 26, 81, "Output"],
Cell[164674, 3919, 575, 13, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165286, 3937, 594, 19, 86, "Input"],
Cell[165883, 3958, 347, 10, 57, "Output"],
Cell[166233, 3970, 347, 10, 58, "Output"],
Cell[166583, 3982, 475, 14, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167095, 4001, 2870, 89, 306, "Input"],
Cell[169968, 4092, 286, 9, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170291, 4106, 962, 29, 105, "Input"],
Cell[171256, 4137, 239, 7, 39, "Output"],
Cell[171498, 4146, 96, 1, 33, "Output"],
Cell[171597, 4149, 545, 18, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172179, 4172, 312, 8, 33, "Input"],
Cell[172494, 4182, 2547, 76, 89, "Output"],
Cell[175044, 4260, 765, 24, 114, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

